Inclusive Semileptonic $b \to c \ell \bar{\nu}$ Decays to Order $1/m_b^5$

Inclusive semileptonic $B\to X_c \ell\bar{\nu}$ decays can be described in the Heavy Quark Expansion (HQE) and allow for a precision determination of the CKM element $|V_{cb}|$. We calculate the terms of $1/m_b^5$ and derive a ``trace formula'' which allows for the computation of the decay rate and kinematic moments of the spectrum up to this order in the HQE. We focus specifically on the reparametrization invariant (RPI) dilepton invariant mass $q^2$ moments of the spectrum, which depend on a reduced set of HQE parameters. At this order, ``intrinsic charm'' (IC) contributions proportional to $1/(m_b^3m_c^2)$ enter, which are numerically expected to be sizeable. Using the ``lowest-lying state saturation ansatz'' (LLSA), we estimate the size of these contributions. Within this approximation, we observe a partial cancellation between the IC and the ``genuine'' $1/m_b^5$ contributions, resulting in a small overall contribution.

==> anc/Q2_moments_q2cut_RPI_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    984178,      21683]
NotebookOptionsPosition[    982256,      21642]
NotebookOutlinePosition[    982660,      21658]
CellTagsIndexPosition[    982617,      21655]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["q", "2"], "-", 
   RowBox[{"moments", " ", "up", " ", "to", " ", 
    RowBox[{"1", "/", 
     SuperscriptBox["mb", "5"]}]}], " ", "-", " ", 
   RowBox[{"version", " ", "2"}]}], 
  TraditionalForm]],ExpressionUUID->"19008a72-1992-46cf-9bf7-d4d205148034"]], \
"Title",
 CellChangeTimes->{{3.910338118427146*^9, 3.9103381366177387`*^9}, {
  3.94757904570687*^9, 
  3.947579054447179*^9}},ExpressionUUID->"d64a87e3-d33b-4ee0-b6df-\
d5c6b6e4f957"],

Cell[TextData[{
 "This notebook is provided as an auxiliary file to the paper:\n\nInclusive \
Semileptonic b \[RightArrow] c\[ScriptL]\.af\[Nu] Decays  to Order 1/mb5 by \
Thomas Mannel, Ilija Milutin and Keri Vos. \nWhen using this notebook for the \
expressions for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "2"], "-", "moments"}], TraditionalForm]],
  ExpressionUUID->"74f8f57e-2943-46c7-b1f0-4e645dedb984"],
 ", please refer to the original papers. \nThe 1/mb^4 elements were first \
defined in the RPI basis in Mannel:2018mqv. The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"1", "/", 
     SuperscriptBox["mb", "5"]}], " ", "elements", " ", "are", " ", "defined",
     " ", "in", " ", "the", " ", "above", " ", 
    RowBox[{"paper", "."}]}], TraditionalForm]],ExpressionUUID->
  "c5cd0390-8f3f-479a-876e-128f59f4fd4e"],
 " The convention between the RPI basis and the full basis can be found in \
the Appendix of the above paper. "
}], "Text",
 CellChangeTimes->{{3.910338183390416*^9, 3.9103382603931293`*^9}, {
   3.9475790403359175`*^9, 3.947579040639579*^9}, 
   3.9475791071085443`*^9},ExpressionUUID->"1fc2a993-676e-462a-937b-\
f692c45e613d"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Definitions",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.9048799268904886`*^9, 
  3.9048799359862576`*^9}},ExpressionUUID->"a4ce689c-6720-4f1d-809f-\
56a72bc0a757"],

Cell[TextData[{
 "MB : B-meson mass\nmb : bottom quark mass\nmc : charm quark mass\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", "n"], "(", 
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["q", "^"], "cut"], "2"], ")"}], "=", 
    RowBox[{
     FractionBox["1", 
      SubscriptBox["\[CapitalGamma]", "0"]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       SuperscriptBox[
        SubscriptBox[
         OverscriptBox["q", "^"], "cut"], "2"], "\[Infinity]"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["q", "^"], "2"], ")"}], "n"], 
       FractionBox["d\[CapitalGamma]", 
        RowBox[{"d", 
         SuperscriptBox[
          OverscriptBox["q", "^"], "2"]}]], 
       RowBox[{"\[DifferentialD]", 
        SuperscriptBox[
         OverscriptBox["q", "^"], "2"]}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"373a9df0-ab3d-4a98-abd5-e5417413ec50"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "0"], "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       SubscriptBox["G", "F"], "2"], 
      SuperscriptBox[
       SubscriptBox["m", "b"], "5"], 
      SuperscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
        SubscriptBox["V", "cb"], "\[RightBracketingBar]"}], "2"]}], 
     RowBox[{"192", 
      SuperscriptBox["\[Pi]", "3"]}]]}], TraditionalForm]],ExpressionUUID->
  "14226dbd-1322-403c-b247-ca403b3efd8c"],
 "\nq2cut = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     OverscriptBox["q", "^"], "cut"], "2"], TraditionalForm]],ExpressionUUID->
  "18c46be4-0906-49f3-b5c4-d11f976f7cb8"],
 " = ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     OverscriptBox["q", "^"], "2"], 
    SuperscriptBox[
     SubscriptBox["m", "b"], "2"]], TraditionalForm]],ExpressionUUID->
  "9633c8be-ec1d-4129-b1c8-be8275b75181"],
 "\n\[Rho] = ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     SubscriptBox["m", "c"], "2"], 
    SuperscriptBox[
     SubscriptBox["m", "b"], "2"]], TraditionalForm]],ExpressionUUID->
  "ce2acf44-331d-423b-89f3-28f06de1bcaf"],
 "\n\n\[Mu]3 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"70efa321-9839-48a8-bc40-0cea2d2ab119"],
 "\n\[Mu]G = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"7e0b37cc-32e3-437a-9a93-b6f49bdcdba7"],
 "\n\n\[Rho]D = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    FractionBox["1", "2"], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"ivD", "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "mb"}]], 
             SuperscriptBox[
              RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"c439abb2-c277-4386-8548-32ecc14e48c0"],
 "\n\nrG = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"56419d3e-1e9e-4a61-9620-cc25ae02d169"],
 "\nrEtilde = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "ivD", ")"}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "mb"}]], 
            SuperscriptBox[
             RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "ivD", ")"}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "mb"}]], 
           SuperscriptBox[
            RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"79c57c02-e9bc-4c9e-a0b5-6cc35eddb810"],
 "\nsB = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"02fd868c-7e7d-430a-a4d6-b25066b2114d"],
 "\nsEtilde = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "ivD", ")"}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "mb"}]], 
            SuperscriptBox[
             RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "ivD", ")"}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "mb"}]], 
           SuperscriptBox[
            RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"4eb152e4-5950-41ed-bfa0-58aa73ef5acb"],
 "\nsqB = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"(", 
              SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
             RowBox[{"(", 
              SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"c206bd1a-68fe-4f7c-8a35-9b0ab7ee3d98"],
 "\n\nX1 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Mu]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", "ivD", ")"}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"07662464-daae-4c89-aef5-29eaa804f32f"],
 "\nX2 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", 
             SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Nu]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"3a916bbb-6bb7-4a53-91ce-977570da4df0"],
 "\nX3 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Nu]"], ")"}]}], "]"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"7db57f79-5434-4250-9991-caaa10f2522a"],
 "\nX4 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"(", 
            SubscriptBox["iD", "\[Nu]"], ")"}], ",", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"(", 
              SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"(", "ivD", ")"}], ",", 
               RowBox[{"(", 
                SuperscriptBox["iD", "\[Nu]"], ")"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"8266c053-f042-4f54-8745-9d570b4eff31"],
 "\nX5 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", "ivD", ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"a39b5ffa-9e4e-46bd-8eb5-a8b77c2e0ccb"],
 "\nX6 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], "  ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", 
             SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"3dccc431-7bdc-48a8-a188-b9062d9c3c1c"],
 "\nX7 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], "  ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"9e8e2b77-e915-4b49-8360-e92f7d260878"],
 "\nX8 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], "  ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
           RowBox[{"(", 
            SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"53a64b7d-1853-4f39-91b3-bdb155cb1018"],
 "\nX9 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"e1de8066-5017-4e6e-8ed6-9e6df0ab73cd"],
 "\nX10 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{
            RowBox[{"(", "ivD", ")"}], ",", 
            RowBox[{"(", 
             SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{"(", 
            SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
           RowBox[{"(", 
            SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"d730b194-dca6-4c68-b0ac-7005b09617d7"],
 "\n"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfYHTa+V38beOVZ3/VoPoyxMqNoLoA+/FN4PoNVur
94Loogmq+0F0TObPI8j0mfXK10H0+X0nP4LozWIfvoJom6pVf8DquC8L/QDS
xwV3SIPoLYXn5UH0Za5MLRDNfMfLHkQfcd7mBaLdIpb7g2hlTp00EH2hvakd
RP+zNV4Con/FrLwNorN1zjH+BNJBmXp8IJph/hdpEG0wu0kTzL/WqAWiPzR2
6oHoozEXzUD0+4CvHiDabEeWF4j2u7crEEQv2r8nDEQvmfk0HUQ/qo2YCKJF
yndMBdEpnRfANJt90DIQvUBcdz2I7jy2eTOI1pHs2g+i2VdFHgHLB6y6C6IB
Rsu+Aw==
  "],ExpressionUUID->"1e8f7031-caa7-454c-8ab1-07d335d93869"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Q", "0"], "(", 
   RowBox[{
    RowBox[{"\\", "hat"}], 
    RowBox[{"{", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["q", "2"], ")"}], "cut"], "}"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"8016651b-ebe1-4ee7-93d8-372a96a19b39"]], \
"Subsubsection",
 CellChangeTimes->{{3.8968620228320584`*^9, 
  3.8968620461002617`*^9}},ExpressionUUID->"a233178c-c965-4b1d-9196-\
2428d6dd5515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q0", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"180", " ", 
      SuperscriptBox["mb", "5"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q2cut", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "q2cut", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"60", " ", "X10"}], "-", 
      RowBox[{"300", " ", "q2cut", " ", "X10"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10"}], "+", 
      RowBox[{"300", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10"}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10"}], "-", 
      RowBox[{"288", " ", "X2"}], "+", 
      RowBox[{"1440", " ", "q2cut", " ", "X2"}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2"}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2"}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2"}], "+", 
      RowBox[{"936", " ", "X3"}], "-", 
      RowBox[{"4680", " ", "q2cut", " ", "X3"}], "+", 
      RowBox[{"9360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3"}], "-", 
      RowBox[{"9360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3"}], "+", 
      RowBox[{"4680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3"}], "-", 
      RowBox[{"936", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3"}], "-", 
      RowBox[{"144", " ", "X4"}], "+", 
      RowBox[{"720", " ", "q2cut", " ", "X4"}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4"}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4"}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4"}], "+", 
      RowBox[{"120", " ", "X7"}], "-", 
      RowBox[{"600", " ", "q2cut", " ", "X7"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7"}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7"}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7"}], "-", 
      RowBox[{"240", " ", "X8"}], "+", 
      RowBox[{"1200", " ", "q2cut", " ", "X8"}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8"}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8"}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8"}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8"}], "+", 
      RowBox[{"60", " ", "X9"}], "-", 
      RowBox[{"300", " ", "q2cut", " ", "X9"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9"}], "+", 
      RowBox[{"300", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9"}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9"}], "-", 
      RowBox[{"320", " ", "mb", " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{
      "4000", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"13280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"20800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"20960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"20800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"21920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"16960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"7520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"1440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"1280", " ", "mb", " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"8200", " ", "mb", " ", "q2cut", " ", "rG", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"20960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"27640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"20720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"10600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"6080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"3880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"1520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"120", " ", "mb", " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"480", " ", "mb", " ", "q2cut", " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"1800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"5520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"9960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"12240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"9240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"3720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"1000", " ", "mb", " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{
      "5720", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"13120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"15200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"8560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"80", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"4160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"4000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"1880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"125", " ", "mb", " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"745", " ", "mb", " ", "q2cut", " ", "sqB", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"1880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"2470", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"1610", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"10", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"65", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"15", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"336", " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"2352", " ", "q2cut", " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"7248", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"15504", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"32304", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"44208", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"37200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"17472", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"3456", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"280", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"20", " ", "q2cut", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"2180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"4660", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"6140", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"7480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"7100", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"4180", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"1340", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"1610", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"1846", " ", "q2cut", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"6760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"14816", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"8188", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"4444", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"9944", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"7840", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"3266", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"558", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"6300", " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"15372", " ", "q2cut", " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"6840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"8952", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"9696", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"6072", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"6072", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"4440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"1788", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"950", " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"2218", " ", "q2cut", " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1808", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"1684", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"908", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"1048", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1040", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"562", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"126", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"720", " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"3120", " ", "q2cut", " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"7920", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"15120", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"14640", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"880", " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"5120", " ", "q2cut", " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"11680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"12560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"1840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"15520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"25760", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"20560", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"8480", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"440", " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"5680", " ", "q2cut", " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"17720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"23800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"15080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"3520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"680", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"2160", " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"7200", " ", "q2cut", " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"9360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"5520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"9360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"4080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"440", " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"2020", " ", "q2cut", " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"4340", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"6100", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"7220", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"8680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"9260", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"6820", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"2900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       "\[Rho]"}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       "\[Rho]"}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"5760", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"9360", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"1600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"14240", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"12960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"17120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"21600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"35360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"29920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8080", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28280", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6760", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"360", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"360", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9480", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"16200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6440", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"19120", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"13200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"865", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2900", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3210", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"380", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"430", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"220", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"105", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"960", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6192", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3744", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1392", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"35280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"68832", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"67344", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24192", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"500", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3100", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6340", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1260", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3730", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5884", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8268", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13076", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"11680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5700", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15236", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"13492", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3906", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"18180", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"11112", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3096", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12912", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13128", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8016", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2268", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2590", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"668", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1628", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1972", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2084", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"882", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5760", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"26640", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5840", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"18400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"45440", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"36160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5440", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"24080", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"19680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"11560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"14480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7920", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1300", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4640", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2980", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15920", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11980", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3780", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2340", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11880", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"23400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"21960", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6840", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8280", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8640", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"17280", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4640", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"25920", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"32000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"28800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"21920", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"30360", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"14320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1440", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8040", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"23760", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17200", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"14400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"5840", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2630", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3810", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1410", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1230", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"110", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"768", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17328", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16752", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"59952", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"69120", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"280", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4260", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"5800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"11180", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4940", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12696", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"15180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1020", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"15956", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"28440", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"17712", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"20640", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"16320", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"13248", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3380", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"5688", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2340", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1732", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"18720", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"15280", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"15360", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"48800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16640", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"26160", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"16240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3840", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"14400", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"240", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"20640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2600", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7080", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3660", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"14900", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"38160", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"32040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8280", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12960", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8640", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19440", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"13600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"34400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"31040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"22400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"34400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"40320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"33760", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"13800", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"17840", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4630", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"800", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"420", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6720", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"51888", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"59520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"76080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"96768", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"880", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1160", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8980", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5740", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5236", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5020", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4700", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15624", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"23400", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"33912", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"34320", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"18480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"13440", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"9072", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"820", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8908", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4660", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1900", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3528", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"30240", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"36720", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"26400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16880", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15680", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8320", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"25360", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1120", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23760", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"5920", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8840", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"220", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15120", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"14760", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6120", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"23040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"28080", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"32040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"6840", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"30240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"5760", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15840", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"33440", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"13120", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"36000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"49600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"35200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"33440", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"21080", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"3360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"25200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5400", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"6000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"8400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"15040", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"30640", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"31200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"23200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"16000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"5240", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"3080", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"210", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"35616", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"51600", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"111600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"145200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"145680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"48384", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3320", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2720", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3500", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5300", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"9296", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"460", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"9040", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"19240", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"7812", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"3312", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"9960", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"13080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"4536", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"4432", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1820", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"20160", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"66000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"85200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"90000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"82800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3440", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"17440", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"19600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"18400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"21680", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"16880", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"11400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"7000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"10080", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"13200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"13200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"13400", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"320", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"8100", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"12100", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"6100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"7560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"7920", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"31320", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"23040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"38160", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"45360", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"53920", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"47520", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"25120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"23680", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"21720", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"11520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"35280", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"38280", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"34560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"24120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5040", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"4000", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"3900", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2490", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"940", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"210", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"79296", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"50928", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5280", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1488", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"48384", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5920", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"9120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8140", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"14560", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"11364", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5460", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"164", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7812", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"14400", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"23832", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"27960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"24048", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"4536", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"8000", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"8388", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"6660", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"4652", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"10080", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"16080", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"30240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"33520", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"36960", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"35040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"28480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"10240", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7440", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"4760", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30240", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"26640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"19680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"21040", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"22560", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"17880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"14500", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7920", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"6120", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"21960", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"45360", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"43200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"25920", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"53600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"79040", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"72320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"13280", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"15800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"12320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"6720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"30240", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"44040", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"37200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10160", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"15680", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"15920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2090", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2330", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1370", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"420", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"94080", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"139248", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"134544", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"96768", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"6200", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"10520", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"10340", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"15380", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"22184", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"20492", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"15624", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16920", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"29232", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"26016", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"9072", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"7060", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10168", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"8284", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3528", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"30240", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"44400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"48240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"43760", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"71360", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"68960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"2240", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"400", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"31680", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"46800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20600", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"31880", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"29180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"15120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"14760", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"23400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"30240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40320", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"29520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"31840", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"47200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"5920", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"7960", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"15840", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"21960", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"11440", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"730", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"760", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"63168", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"99312", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"69120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3820", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"5980", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9940", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"15436", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9360", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"13488", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3620", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"4892", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"24480", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"39600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"28720", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"44800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"40", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"440", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"18000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"25440", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"12100", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"18100", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"11880", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"15840", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"10400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1760", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1680", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4680", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2520", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"155", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"105", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"22800", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"24192", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1280", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1260", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3590", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3906", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2700", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2268", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1030", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"882", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"9360", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"10080", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"9920", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"10080", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"40", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5520", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5040", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3920", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3780", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2340", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1440", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"240", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"600", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"360", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"15", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3456", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"180", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"558", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"324", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"126", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1440", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1440", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"720", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"540", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2040", " ", 
       SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"12600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", "\[Rho]", " ", 
       "\[Rho]D"}], "+", 
      RowBox[{"31680", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"40560", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"7920", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"3240", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"12120", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"39360", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"31920", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"15360", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"24960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"13440", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"28560", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"27600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"9360", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18240", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"15600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"16560", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"17520", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"30480", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"24480", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"23040", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"37440", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"23520", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"26400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"24960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"30720", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"35280", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"27840", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"30480", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"48240", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"41040", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"17040", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"23520", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"4920", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"60", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "rEtilde"}], "-", 
            RowBox[{"16", " ", "rG"}], "-", 
            RowBox[{"8", " ", "sEtilde"}], "+", "sqB"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "X10"}], "+", 
            RowBox[{"7", " ", "X2"}], "-", 
            RowBox[{"6", " ", "X3"}], "+", "X4", "+", 
            RowBox[{"4", " ", "X6"}], "-", 
            RowBox[{"8", " ", "X7"}], "+", 
            RowBox[{"2", " ", "X9"}]}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{"120", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "rEtilde"}], "-", 
            RowBox[{"16", " ", "rG"}], "-", 
            RowBox[{"8", " ", "sEtilde"}], "+", "sqB"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "X10"}], "+", 
            RowBox[{"7", " ", "X2"}], "-", 
            RowBox[{"6", " ", "X3"}], "+", "X4", "+", 
            RowBox[{"4", " ", "X6"}], "-", 
            RowBox[{"8", " ", "X7"}], "+", 
            RowBox[{"2", " ", "X9"}]}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "q2cut", "+", "\[Rho]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q2cut", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "q2cut", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}]]}], "]"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9471448730407205`*^9, 3.9471448971082363`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c8f15603-f68b-4846-8009-37114c07a6a2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Q", "1"], "(", 
   RowBox[{
    RowBox[{"\\", "hat"}], 
    RowBox[{"{", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["q", "2"], ")"}], "cut"], "}"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"bea0503d-41b7-4af9-95f9-49ac81c9d0f2"]], \
"Subsubsection",
 CellChangeTimes->{{3.8968620228320584`*^9, 3.8968620461002617`*^9}, {
  3.947144917174955*^9, 
  3.947144917174955*^9}},ExpressionUUID->"5f4b9515-9901-47bf-9ab1-\
36e390aab22f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1800", " ", 
      SuperscriptBox["mb", "5"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q2cut", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "q2cut", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"600", " ", "X10"}], "-", 
      RowBox[{"3000", " ", "q2cut", " ", "X10"}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10"}], "-", 
      RowBox[{"2880", " ", "X2"}], "+", 
      RowBox[{"14400", " ", "q2cut", " ", "X2"}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2"}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2"}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2"}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2"}], "+", 
      RowBox[{"9360", " ", "X3"}], "-", 
      RowBox[{"46800", " ", "q2cut", " ", "X3"}], "+", 
      RowBox[{"93600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3"}], "-", 
      RowBox[{"93600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3"}], "+", 
      RowBox[{"46800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3"}], "-", 
      RowBox[{"9360", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3"}], "-", 
      RowBox[{"1440", " ", "X4"}], "+", 
      RowBox[{"7200", " ", "q2cut", " ", "X4"}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4"}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4"}], "+", 
      RowBox[{"1200", " ", "X7"}], "-", 
      RowBox[{"6000", " ", "q2cut", " ", "X7"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7"}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7"}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7"}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7"}], "-", 
      RowBox[{"2400", " ", "X8"}], "+", 
      RowBox[{"12000", " ", "q2cut", " ", "X8"}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8"}], "+", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8"}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8"}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8"}], "+", 
      RowBox[{"600", " ", "X9"}], "-", 
      RowBox[{"3000", " ", "q2cut", " ", "X9"}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9"}], "-", 
      RowBox[{"51680", " ", "mb", " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{
      "306400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"730400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"887200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"555200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"112960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"114400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"168800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"133600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"60000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"11520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"33080", " ", "mb", " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"191800", " ", "mb", " ", "q2cut", " ", "rG", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"450200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"539800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"333800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"76360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"33400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"44600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"30400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"1920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"14400", " ", "mb", " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"79200", " ", "mb", " ", "q2cut", " ", "sB", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"177000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"205800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"136200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"71400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"75000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"94200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"72600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"29400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"22680", " ", "mb", " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{
      "127800", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"292800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"345600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"217200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"69360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"24000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"33600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"31800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"15000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"2880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"195", " ", "mb", " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"975", " ", "mb", " ", "q2cut", " ", "sqB", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"1950", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"2550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"2700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"1140", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"1350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"1350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"225", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"525", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"15808", " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"105920", " ", "q2cut", " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"282400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"374240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"270880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"176096", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"247840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"343520", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"294880", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"139680", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"27648", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"60", " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"16500", " ", "q2cut", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"63000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"94200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"63000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"1680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"47400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"53400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"32100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"10500", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"31474", " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"258410", " ", "q2cut", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"718000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"936320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"615940", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"205508", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"71920", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"77360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"61690", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"25890", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"4464", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"27372", " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"71220", " ", "q2cut", " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"495600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"804240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"559080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"157176", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"18960", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"47280", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"34620", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"14220", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"2592", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"4178", " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"11030", " ", "q2cut", " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"76000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"122960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"85420", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"24524", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"2240", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"8320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"8330", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"4530", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1008", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"20480", " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"121600", " ", "q2cut", " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"288800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"344800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"209600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"40960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"61600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"120800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"116800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"6320", " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"36400", " ", "q2cut", " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"86000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"108400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"83600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"76240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"141200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"202000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"161600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"67200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"11520", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"38800", " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"250400", " ", "q2cut", " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"622000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"767600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"491200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"148400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"17200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"6800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"5200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"19760", " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"53200", " ", "q2cut", " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"34400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"20000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"30400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"1120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"48800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"85600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"74000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"32400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"5760", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"17780", " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"91900", " ", "q2cut", " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"200600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"232600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"140600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"16960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"53800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"71000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"53500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"23100", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       "\[Rho]"}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"12600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"27900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"9900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       "\[Rho]"}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"27360", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"68400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"82800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"55800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"19800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"2880", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"312800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"932800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"527200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"665600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"743200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"133600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"144800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"260800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"232000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"79200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"210600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"624000", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"401000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"345600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"430200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"76400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"43800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"60000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"50000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"61400", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"67000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"309400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"693200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"508600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"143600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"73000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"150800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"124000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"33000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"125600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"292600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"41200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"582800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"497200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"116000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"47600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"55600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"19800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3550", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24875", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"64300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"78050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"50500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"17300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"825", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"94400", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"342400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"306720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"138560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"203680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"59520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"231520", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"512960", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"524640", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"190080", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"18000", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"110100", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"152400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"66600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"83400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"48000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9900", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"257320", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"939050", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"666860", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"561580", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"679940", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"128840", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"36860", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"114580", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"104020", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"30690", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"51440", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"730900", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"887720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"47960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"273880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"69080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"94840", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"61160", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"17820", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5560", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"96950", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"96980", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54340", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"69020", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6920", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7420", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"14660", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16340", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6930", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"138400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"461600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"422400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"147200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"33600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"20800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"164000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"208800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"79200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"44400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"107200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"277200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"208800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"64400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"148800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"337200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"277600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"79200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"240800", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"659200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"78000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1073600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"962800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"228000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"66400", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"136800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"174400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"111200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"34400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"136000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"129600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"98800", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"283100", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"204000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"87400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"138800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"74800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"116600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"92400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"29700", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"45900", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"66600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"59400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"41400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"25800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"31200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"94800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"88800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"40800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"55200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"128400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"87600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"19800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"781600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"604000", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"540000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"672800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"526400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"36000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"116000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"236000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"223200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"560400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"438800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"409800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"79800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"122800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"110400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"65800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"37200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"80200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"292000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"223800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"807800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"702400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"128400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"49000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"171800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"93000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"280600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"38800", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"345600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"494000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"458800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"45200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"55800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"23375", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"66550", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"119300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"97150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"28050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2325", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"243520", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"358080", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"62880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"187040", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"71200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"454560", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"535680", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"72900", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"189000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"47400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"26400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"45000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"57000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"80400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"27900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"726290", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"867140", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"327360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"755620", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"444100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19860", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"119180", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"86490", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"358180", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1174280", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"115920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"502040", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"42200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"27720", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"102800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"92440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"50220", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"38270", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"120620", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"78480", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"85660", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"15100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1980", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"11200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12460", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"19530", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"399200", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"547200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"26400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"107200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"68000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"144000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"223200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"45600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"113200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"159600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"244800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"191200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"114000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"356000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"223200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"560800", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"88800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"754800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"854000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"794400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"129200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"112800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"26400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"176800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"208800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"151200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"111600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"250700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"238200", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"65400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"156400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"95400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"73000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"108000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"83700", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"199800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"774000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1096200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"707400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"203400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"59400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"27900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"178800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"450000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"420000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"253200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"68400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"66000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"139200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"55800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1001600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"800800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"287200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"713600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"142400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"202400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"135200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"316800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"789600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"619600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"128200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"422400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"322000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"52800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"5600", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"288000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"676200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"761600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"404400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"55000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"132000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"320000", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"522000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"510000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"675200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"26400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"42000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"66800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"79200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"54400", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6150", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"82200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"87800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"88200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"386240", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"192640", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"438560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"565760", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"397760", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"343040", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"552480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"760320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"136800", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"83400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"32400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"13200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"34200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"39600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1083040", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"254780", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"422180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"750880", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"29480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"25060", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"33140", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"122760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"711680", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"437640", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"250440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"34560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"74520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"57080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"71280", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"58720", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"11540", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"56260", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"5440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"33580", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"18580", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"27720", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"625600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"40000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"123200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"49600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"70400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"118400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"331200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"316800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"33600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"142000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"263200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"266400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"41600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"32800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"316800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"632000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1008800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"650000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1128800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"94000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"193600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"104800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"407200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"284800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"24800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"25600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"158400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"344800", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"157000", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"73600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"130000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"37400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"75200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"118800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"172800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"847800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"527400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"943200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"990000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"203400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"81600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"644400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"316800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"110400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"316800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"91200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"79200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"596800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1266400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"716000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"197600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"344000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"335200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"201600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"594000", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1089600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"785800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"401400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"51000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"35000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"33600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"24800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"308000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"55400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"551000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"61000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"38200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"84000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"204400", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"335200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"421600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"5600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"130000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"126400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"58850", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"107600", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"67850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"119150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"4150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"508480", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"271040", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"348000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"646240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"896800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1080480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"483840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"138600", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"94800", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"72600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"73800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"22200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"966260", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"769880", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"737800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"120920", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"87500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"138640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"78120", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"718120", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"474160", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"409600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"202240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"7000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"34480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"45360", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"23180", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"96440", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"44200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"19240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"41500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"28880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"17640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"536000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"627200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"156000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"229600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"472000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"576000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"64800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"145200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"58000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"44400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"114000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"200800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"308800", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"839200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"670800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"194000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"44000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"284000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"54400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"165600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"24800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"128000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"129600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"246200", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"381200", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"233400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"4600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"85000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"83400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"556200", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"604800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"619200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"943200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"707400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"325200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"686400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"337200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"402000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"48000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"34800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"72640", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"445600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"122400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"25600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"68000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"165360", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"482000", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"233400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"62400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"117200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"353200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"395400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"35600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"21400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"109760", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"13600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"90000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"54800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"50000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"23260", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"85900", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"72300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"16850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"210", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"666176", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"215040", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"204960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"140480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"330720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"48384", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"65520", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"108000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"87600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"41400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"565648", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"383480", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"76020", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"36940", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"44060", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7812", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"366656", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"444560", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"287640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"97880", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"62120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"4536", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"39056", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"26840", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"8460", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7580", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2620", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"156160", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"489600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"182400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"144800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"230400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"200640", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"199600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"249600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"92400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"23200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"38400", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"202800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"44800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"377920", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"24000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"26400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"40000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30160", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"196800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"117600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"37000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"781920", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"604800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"527400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1096200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"526560", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"69600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"93600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"106800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"40800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"411200", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"224800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"32800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"68000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"100800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"86400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"50800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"79000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"7000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"252400", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"108000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"115800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"29000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"42000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"103600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"25200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"33600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"25200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"10450", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1050", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"20850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"750400", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"253120", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"81440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"169440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"241920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"9000", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"11400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"18000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"262820", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"128260", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"26420", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"39060", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"38440", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"51720", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"26160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"40360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"22680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"63940", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"43220", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5140", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"8820", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"169600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"316800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"102800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"38800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"101600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"87200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"116000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"26000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"370400", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"226400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"92000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"110200", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"41800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"13400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"38400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"37800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"556200", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"847800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"774000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"12600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"476400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"342000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"212400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"342400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"292000", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"92000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"93600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"90000", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"20200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"207200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"200000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"54200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"89600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"86000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"30800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"14000", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"16250", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"595520", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"483200", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"140640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"69120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"30600", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"30000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"123040", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"93700", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"23420", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"62320", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"70600", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"22360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"44480", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"38900", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11740", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"228800", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"200000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"273600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"234000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"68000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"29200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"10000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"239200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"208000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"64800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"111800", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"98000", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"30000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"172800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"199800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"66600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"254400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"222000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"154400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"131200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"28800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"35400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"24200", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"85600", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"64000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"43000", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"35800", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4975", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2575", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"298240", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"266880", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"69120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"17700", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"15900", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"51290", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"43090", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"37820", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"33020", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"17530", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"13730", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"126400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"115200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"135600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"119200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"95600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"75600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"54700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"47700", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"45900", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"78600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"49800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"39200", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"21600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"7000", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"18200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"10400", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"5400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"650", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"225", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"84480", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"51840", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4800", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2700", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"13640", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"8370", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9520", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4860", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"3880", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1890", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"36000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"21600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"36800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"21600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"21600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"10800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"14400", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"8100", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"13200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4320", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"720", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1080", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"45", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"10368", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"540", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1674", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"972", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"378", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"4320", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"4320", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2160", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1620", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1080", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"34200", " ", 
       SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"199800", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", "\[Rho]", " ", 
       "\[Rho]D"}], "+", 
      RowBox[{"474000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"574800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"364800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"120000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"58800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"78000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"61800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"25800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"263600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"925000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1088000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"434800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"46400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"66400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"40000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"138800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"103600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"33000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"869800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1370000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"224400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"404800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"448400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"246000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"106000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"125600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"93000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1606400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"234000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"31200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"49600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"844800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"116400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"132000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1826800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1288000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1200400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1198000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"100000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"62800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"84000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1340000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1287200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"830400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"41200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"20800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"8400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"667600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"522000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"34800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"29600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"252800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"170000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"58400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"81400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"67000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"60", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"540", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "112"}], " ", "X1"}], "+", 
            RowBox[{"241", " ", "X2"}], "-", 
            RowBox[{"282", " ", "X3"}], "+", 
            RowBox[{"43", " ", "X4"}], "+", 
            RowBox[{"80", " ", "X5"}], "+", 
            RowBox[{"20", " ", "X6"}], "-", 
            RowBox[{"160", " ", "X7"}], "+", 
            RowBox[{"40", " ", "X8"}], "+", 
            RowBox[{"50", " ", "X9"}], "+", 
            RowBox[{"30", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"145", " ", "X2", " ", "\[Rho]"}], "+", 
            RowBox[{"110", " ", "X3", " ", "\[Rho]"}], "-", 
            RowBox[{"5", " ", "X4", " ", "\[Rho]"}], "+", 
            RowBox[{"100", " ", "X6", " ", "\[Rho]"}], "-", 
            RowBox[{"360", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"120", " ", "X8", " ", "\[Rho]"}], "+", 
            RowBox[{"30", " ", "X9", " ", "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "sB"}], "-", 
            RowBox[{"24", " ", "sEtilde"}], "+", 
            RowBox[{"88", " ", "sB", " ", "\[Rho]"}], "-", 
            RowBox[{"88", " ", "sEtilde", " ", "\[Rho]"}], "-", 
            RowBox[{"7", " ", "sqB", " ", "\[Rho]"}], "+", 
            RowBox[{"60", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"15", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"80", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "-", 
               RowBox[{"64", " ", "\[Rho]"}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "\[Rho]", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{"120", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"540", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "112"}], " ", "X1"}], "+", 
            RowBox[{"241", " ", "X2"}], "-", 
            RowBox[{"282", " ", "X3"}], "+", 
            RowBox[{"43", " ", "X4"}], "+", 
            RowBox[{"80", " ", "X5"}], "+", 
            RowBox[{"20", " ", "X6"}], "-", 
            RowBox[{"160", " ", "X7"}], "+", 
            RowBox[{"40", " ", "X8"}], "+", 
            RowBox[{"50", " ", "X9"}], "+", 
            RowBox[{"30", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"145", " ", "X2", " ", "\[Rho]"}], "+", 
            RowBox[{"110", " ", "X3", " ", "\[Rho]"}], "-", 
            RowBox[{"5", " ", "X4", " ", "\[Rho]"}], "+", 
            RowBox[{"100", " ", "X6", " ", "\[Rho]"}], "-", 
            RowBox[{"360", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"120", " ", "X8", " ", "\[Rho]"}], "+", 
            RowBox[{"30", " ", "X9", " ", "\[Rho]"}]}], ")"}]}], "+", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "sB"}], "-", 
            RowBox[{"24", " ", "sEtilde"}], "+", 
            RowBox[{"88", " ", "sB", " ", "\[Rho]"}], "-", 
            RowBox[{"88", " ", "sEtilde", " ", "\[Rho]"}], "-", 
            RowBox[{"7", " ", "sqB", " ", "\[Rho]"}], "+", 
            RowBox[{"60", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"15", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"80", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
            RowBox[{"rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "-", 
               RowBox[{"64", " ", "\[Rho]"}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "\[Rho]", "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "q2cut", "+", "\[Rho]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q2cut", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "q2cut", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}]]}], "]"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.947147978097217*^9, 3.947147979565316*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"390fc0e1-6c3a-4cca-ac39-69ff284ddfba"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Q", "2"], "(", 
   RowBox[{
    RowBox[{"\\", "hat"}], 
    RowBox[{"{", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["q", "2"], ")"}], "cut"], "}"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"eeb17fac-9f66-42b0-b872-7994c085f914"]], \
"Subsubsection",
 CellChangeTimes->{{3.8968620228320584`*^9, 3.8968620461002617`*^9}, {
  3.947144917174955*^9, 
  3.9471449262004433`*^9}},ExpressionUUID->"8c12c0cb-b996-447d-b0c1-\
5449cebba59e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"900", " ", 
      SuperscriptBox["mb", "5"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q2cut", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "q2cut", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"300", " ", "X10"}], "-", 
      RowBox[{"1500", " ", "q2cut", " ", "X10"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10"}], "-", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10"}], "+", 
      RowBox[{"1500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10"}], "-", 
      RowBox[{"300", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10"}], "-", 
      RowBox[{"1440", " ", "X2"}], "+", 
      RowBox[{"7200", " ", "q2cut", " ", "X2"}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2"}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2"}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2"}], "+", 
      RowBox[{"4680", " ", "X3"}], "-", 
      RowBox[{"23400", " ", "q2cut", " ", "X3"}], "+", 
      RowBox[{"46800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3"}], "-", 
      RowBox[{"46800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3"}], "+", 
      RowBox[{"23400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3"}], "-", 
      RowBox[{"4680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3"}], "-", 
      RowBox[{"720", " ", "X4"}], "+", 
      RowBox[{"3600", " ", "q2cut", " ", "X4"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4"}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4"}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4"}], "+", 
      RowBox[{"600", " ", "X7"}], "-", 
      RowBox[{"3000", " ", "q2cut", " ", "X7"}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7"}], "-", 
      RowBox[{"1200", " ", "X8"}], "+", 
      RowBox[{"6000", " ", "q2cut", " ", "X8"}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8"}], "+", 
      RowBox[{"300", " ", "X9"}], "-", 
      RowBox[{"1500", " ", "q2cut", " ", "X9"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9"}], "-", 
      RowBox[{"3000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9"}], "+", 
      RowBox[{"1500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9"}], "-", 
      RowBox[{"300", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9"}], "-", 
      RowBox[{"57760", " ", "mb", " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{
      "327200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"750400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"879200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"536800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"149120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"25600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"48800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"68800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"55200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"24960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"27460", " ", "mb", " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"154100", " ", "mb", " ", "q2cut", " ", "rG", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"350200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"406000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"244400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"66520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"9800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"14800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"17900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"12500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"4960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"15540", " ", "mb", " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"84900", " ", "mb", " ", "q2cut", " ", "sB", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"187800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"211600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"122000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"25480", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"14200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"29600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"38500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"29900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"12160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"2000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"18160", " ", "mb", " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{
      "100400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"224800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"256400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"150400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"36320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"3200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"8800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"14000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"13200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"6240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"1200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"1255", " ", "mb", " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"6875", " ", "mb", " ", "q2cut", " ", "sqB", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"15250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"17250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"9900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"2010", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"525", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"125", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"220", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"50", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"61864", " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"356360", " ", "q2cut", " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"830320", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"986000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"609760", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"162368", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"31760", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"99760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"140840", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"122280", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"58176", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"11520", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"930", " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"3450", " ", "q2cut", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"21900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"36900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"9540", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"9300", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"19500", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"21450", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"13050", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"4320", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"67592", " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"419080", " ", "q2cut", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"1015760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"1228900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"764480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"209704", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"1480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"26480", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"31720", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"25440", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"10728", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"1860", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"35844", " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"322860", " ", "q2cut", " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"922920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"1215600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"795360", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"232728", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"17640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"10440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"19260", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"14220", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"5904", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"1080", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"4256", " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"42640", " ", "q2cut", " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"126080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"168700", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"111440", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"32872", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"2360", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"3440", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"3480", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"1896", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"420", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"39400", " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"221000", " ", "q2cut", " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"502000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"582800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"354400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"99200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"12400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"26000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"50200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"48600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"10040", " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"55000", " ", "q2cut", " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"122000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"138400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"83600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"28480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"23600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"56800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"83000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"66600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"27840", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"44020", " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"260300", " ", "q2cut", " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"610600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"720200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"436000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"113240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"4600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"2900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"2100", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"840", " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"36600", " ", "q2cut", " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"133200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"193200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"133200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"41280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"20400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"35400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"13440", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"15950", " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"83650", " ", "q2cut", " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"182300", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"207700", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"125600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"36100", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"11300", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"22300", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"28850", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"22050", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       "\[Rho]"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"16200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"11400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"4080", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"960", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       "\[Rho]"}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"3120", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"27600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"33600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"22800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"8160", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"327760", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"801200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1403200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1234400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"296480", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"103600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"94800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"32640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"141560", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"283900", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"238200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"959800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"774200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"198480", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"24000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"261500", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1117000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1695000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1152600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"322400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"60200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"50300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"54560", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"47600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"708000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1284800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"920800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"254880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"19200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"22800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2760", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"40425", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"133550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"186550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"123050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"33220", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"950", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"725", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"340", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"356416", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"937640", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"211760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1276000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1173680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"272528", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"11920", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"85760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"205040", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"214920", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"78336", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"32720", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"214450", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"479900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"532000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"320000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"99340", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8900", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"21800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"19350", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4080", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"410688", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1090920", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"100880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1807200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1615440", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"383504", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1560", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"13680", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"45920", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"42360", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"12648", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"409336", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1693940", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1966360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"563600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"93680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"62312", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"30520", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27040", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"37160", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24780", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7344", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54464", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"236560", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"288640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"102400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"13088", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2960", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5840", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6720", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2856", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"202960", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"409400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"329200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1343200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1070000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"266480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"6400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"66400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"85800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"32640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"44760", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"205600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"483600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"355200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"88880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"56400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"134200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"112800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"170600", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"122500", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1254600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2670800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1967200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"521400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"19000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3300", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"58680", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"337200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"559200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"418800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"207600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"83760", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"19200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"54600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"16320", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"105860", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"315550", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"273700", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"94000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"14980", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1300", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"46100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"37650", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12240", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3480", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16560", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"23400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4080", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5160", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"164400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"223200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"151200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"41520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"51000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"35400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8160", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"754800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"13600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"996800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"964800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"960800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"40000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"94000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"91200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"227500", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"558600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1310400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"159800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"193200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"106200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"26100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"15200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"228700", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1123400", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"286400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2227400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2002400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"426200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"17000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"67700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"38000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"57600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"892400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"796000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"952800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1037600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"160000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"30475", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"90400", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"91700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"400850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"319900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"78550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"325", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"950", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"832520", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"226640", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"898560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"930400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"988960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7920", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"20800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"183240", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"218880", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"194250", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"563700", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"182600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"565800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"571200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"124700", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"21000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"31550", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"947660", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"41220", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1515880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1029400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1095480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"28760", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"47620", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"35340", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1419420", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2327040", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"332960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"920400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1110240", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"442120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"37200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"35860", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"20520", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"197580", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"364460", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"29960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"59400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"124760", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"49880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4940", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7980", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"387800", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"418000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"964800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"889600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"961600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"46800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"28000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"59400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"91200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"62800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"221600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"255200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"408800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"417200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"39200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"40000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"140800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"91200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"77700", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1461800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1356400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2448000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2414000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"368200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9700", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"286800", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"818400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"532800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"135600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"121200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"31200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"60000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"45600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"309750", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"291500", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"218200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"265200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"207800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"103700", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"26000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"42650", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"34200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"29400", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"239400", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"644400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"799200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"489600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"133200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"23400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"11400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"99000", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"480000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"782400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"621600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"315600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"106800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"19200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"24000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"54600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"890400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1369600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"992000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1334400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"53600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"68800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"70400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"54400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"129600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"63600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1680600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"210600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"149600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"615200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"152200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"21600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"706800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"503800", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1284200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2358400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1757200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"144600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"19600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"54000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"478800", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1089600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"663200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1219200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"556800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"25600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"32400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"55950", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"98050", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"226150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"375400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"334500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"39350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"961600", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1374320", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"677840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1599280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"94880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"165680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"130640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"213840", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"311040", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"465000", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"260300", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"389700", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"517500", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"455500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"21700", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1023700", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2050760", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"809920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1784440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"83840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"19160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12520", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"50220", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2518200", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"242120", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"719160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"457320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1506680", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"48720", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"25560", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"19640", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"29160", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"372300", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"76120", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"41840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"64680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"162320", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11440", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7640", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11340", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"277600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1300400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"822800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1150000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"232000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"67600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"46000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"126000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"129600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"313200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"422800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"401600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"154800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"4400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"129600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"574800", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1817400", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1809800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2639400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1308600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"3800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"697200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"798000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"174000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"235200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"112800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"64800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"493200", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"320900", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"77300", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"42900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"349100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"35000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"26500", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6500", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"195000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"508800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"325200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1686000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1366800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"328800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"415200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"868800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"878400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"848400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"225600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"33600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"32400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"573600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1066400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1189600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"45600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"92800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"106400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"125600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"86400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"690600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"878400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"906000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"440800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"569600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"12600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"14400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"883800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1061200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1229600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2275600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"554800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"12800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"14200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"36000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"897600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"113600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"249600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"900000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"23200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"38400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"46400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"21600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"8550", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"253100", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"237400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"393700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"147000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"441680", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1464800", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"715840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"97360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"228320", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"322480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"402480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"207360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"585300", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"512800", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"414400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"683700", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"17600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"8300", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"358760", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1854000", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1269520", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"62040", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"22600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"50840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"33480", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2529720", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2968400", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2317040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2258040", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"108880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"11080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"19440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"417480", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"307600", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"302960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"270960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"8120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"11080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"7560", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"72400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"579200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"666400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"398800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"164800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"172400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"212400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"86400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"32000", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"102000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"197200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"216800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"32000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"75200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"86400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1224600", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"515600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"306000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2003400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"52000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"15400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1041600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"99600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"373200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"286800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"69600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"19200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"48000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"43200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"450300", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"734200", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"623000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"528900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"60800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"28000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"31900", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"32400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"375600", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"354000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"997200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1419600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1366800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"133200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"819600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"675600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"680400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"783600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"38400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"13200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"270720", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"37600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"28000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"81600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"68800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"984480", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"808800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"714600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"853000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"39000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"510720", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"734000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"837400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"794200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"92600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"854880", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"797600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"814400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"43200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"12800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"10720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"81060", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"24400", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"39350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"226150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"290", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"243392", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"408800", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"333360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"176960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"33520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"82368", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"406440", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"569400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"484900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"34200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"19200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"11440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"324776", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"186600", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"294680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"182480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"23160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9304", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1402368", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2158800", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1490840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"180960", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"40080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"27728", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"293832", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"294200", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"225160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"14160", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"11720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1672", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"190400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"356800", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"306000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"19600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"64800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"73280", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"280400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"92800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"126800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"84400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"18080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1050960", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1541600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1479800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"117600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"4400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1042080", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"476400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"518400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"238800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"74400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"233400", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"390800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"318700", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"8800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"213360", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1216800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"997200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1686000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"489600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"16560", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"850080", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1232400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"819600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1116000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"121200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"27120", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"246720", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"23200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"121600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"166400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"92800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"644280", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"911400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"624000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"75000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"6720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"130200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"206600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"541600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"149800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"48800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"475680", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"398400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"82400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"56800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"97230", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"149650", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"170300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"14450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"420", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"547888", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"179120", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"223040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"263360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"177120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"96768", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"149340", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"134300", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"37800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"19200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"14600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"435184", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"362360", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"211720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"64680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"28960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"15624", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"348552", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"308680", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"207840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"32640", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"32080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"9072", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"138048", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"101320", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"22360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"9920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3528", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3920", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"198800", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"49600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"109600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"64800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"220720", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"7200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"137600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"144800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"92800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"389400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"460200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"130000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"6800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"734160", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"499200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"304800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"140400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"80220", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"19300", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"45400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"51400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"37400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"15120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"213360", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"354000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"325200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"799200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"409920", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"951600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"698400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"192000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"38400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"256800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"198400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"152000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"80000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"174000", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"173400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"75000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"15600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"67200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"65800", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"145000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"41200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"177600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"97600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"60000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"22400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"41400", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"54050", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"14750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"476480", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"302960", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"226000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"156240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"69120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"31500", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"5200", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"15500", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"10300", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"227840", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"160680", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"60400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"26120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"4920", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"86960", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"20200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"20360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"52080", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"29960", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"20800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"8440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"152800", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"120400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"110000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"68400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"234800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"176400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"122000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"72800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"19800", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"74000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"376800", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"283200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"138000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"48000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"49500", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"13400", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"41500", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"375600", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"508800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"644400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"32400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6000", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"192000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"33600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"158400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"137600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"61600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"14400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"12900", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"50100", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"12600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"78300", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"105100", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"32600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"6000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"58800", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"48400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"18400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2175", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"8825", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"273400", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"230360", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"117360", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"34560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"12750", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"15450", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7700", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"74800", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"50280", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"20080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"5700", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"24540", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"14440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"19800", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"16960", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"6560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"122600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"109000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"54000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"137800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"115400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"54400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"17700", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4700", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"142200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"107400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"38400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"40950", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"42250", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"21500", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"195000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"239400", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"94800", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"123600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"27600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"55600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"40400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"15400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"7900", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"34800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"20300", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"4000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"17600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"11600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2300", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"825", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"104320", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"81720", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"23040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"6600", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"5050", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"19800", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"13760", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"3720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"11400", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"9380", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"6200", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4120", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"47600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"36600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"49000", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"36800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"100", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"37800", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"24000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"18500", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"14350", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"29400", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"15600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"35400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"10960", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"4800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2060", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"5260", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3040", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"195", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"50", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"23256", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"11520", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1370", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"3868", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1860", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2524", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1080", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1076", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"420", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"10200", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"4800", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"10240", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"4800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"20", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"6240", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"2400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3950", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3480", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3960", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"960", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"160", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"400", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"240", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"10", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"2304", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"120", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"372", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"216", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"84", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"960", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"960", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"480", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"360", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"21480", " ", 
       SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"121800", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", "\[Rho]", " ", 
       "\[Rho]D"}], "+", 
      RowBox[{"279600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"326800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"197600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"51760", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"5200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"22400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"32200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"25400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"10720", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"2000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"207200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"776200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1084400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"726000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"296400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"95200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"54800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"42200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"13600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"644600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"450400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2117600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"3802000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2716000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"818800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"8000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"38000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"49400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"38000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"714000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2707600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"2306800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"2556800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"3346400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"346800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"38800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"54000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"358800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4061600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"2752000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"3845600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1385600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"23200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"24400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"36000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1743840", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"496000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"182000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"2351600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"59600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"21040", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1873200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1954000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2007200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"89200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"51200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"950400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"947600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"82000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"42400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"231000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"74200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"33200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"20600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"5320", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "+", 
      RowBox[{"400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "-", 
      RowBox[{"60", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", "\[Rho]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "248"}], " ", "X2"}], "+", 
            RowBox[{"306", " ", "X3"}], "-", 
            RowBox[{"44", " ", "X4"}], "-", 
            RowBox[{"100", " ", "X5"}], "+", 
            RowBox[{"20", " ", "X6"}], "+", 
            RowBox[{"130", " ", "X7"}], "-", 
            RowBox[{"60", " ", "X8"}], "-", 
            RowBox[{"35", " ", "X9"}], "-", 
            RowBox[{"628", " ", "X2", " ", "\[Rho]"}], "-", 
            RowBox[{"34", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"16", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"460", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"160", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"750", " ", "X7", " ", "\[Rho]"}], "+", 
            RowBox[{"120", " ", "X8", " ", "\[Rho]"}], "-", 
            RowBox[{"65", " ", "X9", " ", "\[Rho]"}], "+", 
            RowBox[{"130", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"680", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"70", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"40", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"500", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"190", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"4", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"109", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"25", " ", "\[Rho]"}], "+", 
               RowBox[{"38", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "sB"}], "+", 
            RowBox[{"16", " ", "sEtilde"}], "+", "sqB", "-", 
            RowBox[{"172", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"144", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"17", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"232", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"80", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"44", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"88", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"22", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "-", 
               RowBox[{"13", " ", "\[Rho]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"33", " ", "\[Rho]"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Rho]", "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{"120", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", "\[Rho]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "248"}], " ", "X2"}], "+", 
            RowBox[{"306", " ", "X3"}], "-", 
            RowBox[{"44", " ", "X4"}], "-", 
            RowBox[{"100", " ", "X5"}], "+", 
            RowBox[{"20", " ", "X6"}], "+", 
            RowBox[{"130", " ", "X7"}], "-", 
            RowBox[{"60", " ", "X8"}], "-", 
            RowBox[{"35", " ", "X9"}], "-", 
            RowBox[{"628", " ", "X2", " ", "\[Rho]"}], "-", 
            RowBox[{"34", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"16", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"460", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"160", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"750", " ", "X7", " ", "\[Rho]"}], "+", 
            RowBox[{"120", " ", "X8", " ", "\[Rho]"}], "-", 
            RowBox[{"65", " ", "X9", " ", "\[Rho]"}], "+", 
            RowBox[{"130", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"680", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"70", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"40", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"500", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"190", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"4", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"109", " ", "\[Rho]"}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"25", " ", "\[Rho]"}], "+", 
               RowBox[{"38", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "sB"}], "+", 
            RowBox[{"16", " ", "sEtilde"}], "+", "sqB", "-", 
            RowBox[{"172", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"144", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"17", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"232", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"80", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"44", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"88", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"22", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "-", 
               RowBox[{"13", " ", "\[Rho]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"33", " ", "\[Rho]"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Rho]", "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "q2cut", "+", "\[Rho]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q2cut", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "q2cut", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}]]}], "]"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9471478648644867`*^9, 3.9471478672920103`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"0c286712-26d8-496c-a7ba-44b5c39e1362"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Q", "3"], "(", 
   RowBox[{
    RowBox[{"\\", "hat"}], 
    RowBox[{"{", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["q", "2"], ")"}], "cut"], "}"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"fd642a97-d1f9-4740-968e-ed698cc73ddf"]], \
"Subsubsection",
 CellChangeTimes->{{3.8968620228320584`*^9, 3.8968620461002617`*^9}, {
  3.947144917174955*^9, 
  3.9471449296798425`*^9}},ExpressionUUID->"925210dd-f69e-43e4-a210-\
71809f38c65d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4200", " ", "X10"}], "-", 
      RowBox[{"21000", " ", "q2cut", " ", "X10"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10"}], "+", 
      RowBox[{"21000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10"}], "-", 
      RowBox[{"20160", " ", "X2"}], "+", 
      RowBox[{"100800", " ", "q2cut", " ", "X2"}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2"}], "+", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2"}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2"}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2"}], "+", 
      RowBox[{"65520", " ", "X3"}], "-", 
      RowBox[{"327600", " ", "q2cut", " ", "X3"}], "+", 
      RowBox[{"655200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3"}], "-", 
      RowBox[{"655200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3"}], "+", 
      RowBox[{"327600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3"}], "-", 
      RowBox[{"65520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3"}], "-", 
      RowBox[{"10080", " ", "X4"}], "+", 
      RowBox[{"50400", " ", "q2cut", " ", "X4"}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4"}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4"}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4"}], "+", 
      RowBox[{"8400", " ", "X7"}], "-", 
      RowBox[{"42000", " ", "q2cut", " ", "X7"}], "+", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7"}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7"}], "-", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7"}], "-", 
      RowBox[{"16800", " ", "X8"}], "+", 
      RowBox[{"84000", " ", "q2cut", " ", "X8"}], "-", 
      RowBox[{"168000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8"}], "+", 
      RowBox[{"168000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8"}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8"}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8"}], "+", 
      RowBox[{"4200", " ", "X9"}], "-", 
      RowBox[{"21000", " ", "q2cut", " ", "X9"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9"}], "+", 
      RowBox[{"21000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9"}], "-", 
      RowBox[{"1323920", " ", "mb", " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{
      "7358800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"16565600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"19029600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"11354400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"2996640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"84000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"242400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"582000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"814000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"658880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"299200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"57600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"547460", " ", "mb", " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"3022900", " ", "mb", " ", "q2cut", " ", "rG", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"6759800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"7711800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"4572000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"1206720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"37800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"89400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"176100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"210100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"148640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"59200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"352020", " ", "mb", " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"1911300", " ", "mb", " ", "q2cut", " ", "sB", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"4200600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"4704600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"2732400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"717840", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"96600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"171000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"344700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"456300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"355920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"145200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"24000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"357400", " ", "mb", " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{
      "1955000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"4330000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"4890000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"2869200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"762000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"67200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"48000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"101400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"167800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"158000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"74800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"14400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"37630", " ", "mb", " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"204950", " ", "mb", " ", "q2cut", " ", "sqB", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"451900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"507900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"295950", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"78510", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"9450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"1650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"7500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"5900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"1730", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"2650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"2401200", " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"13417200", " ", "q2cut", " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"30362400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"35066400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"21072960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"5635200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"312480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"430560", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"1170000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"1673040", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"1463040", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"697920", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"138240", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"73840", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"272600", " ", "q2cut", " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"377200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"223200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"27600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"28920", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"103800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"229200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"251200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"154040", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"51400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"2106850", " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"12239450", " ", "q2cut", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"28389100", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"33266700", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"20136780", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"5396220", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"248640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"101280", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"301650", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"376570", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"303140", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"128260", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"22320", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"1681740", " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"11155500", " ", "q2cut", " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"28031400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"34566600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"21681960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"5990520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"236880", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"98640", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"134100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"227460", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"169080", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"70680", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"12960", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"201670", " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1403150", " ", "q2cut", " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"3616900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"4529700", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"2871540", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"800100", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"31920", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"11760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"17850", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"41090", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"41860", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"22820", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"1187280", " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"6541200", " ", "q2cut", " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"14594400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"16610400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"9808800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"2532960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"108000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"313200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"601200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"582720", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"288000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"521720", " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"2843800", " ", "q2cut", " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"6275600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"7059600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"4113600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"1031040", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"267600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"670200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"986200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"793280", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"332800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"1073240", " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"6130600", " ", "q2cut", " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"14025200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"16237200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"9718800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"2597280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"159600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"46200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"35000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"24640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"5600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"330720", " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"2308800", " ", "q2cut", " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"5961600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"7473600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"4744800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"1328640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"79200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"244800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"422400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"365280", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"160800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"304040", " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"1591600", " ", "q2cut", " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"3435200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"3841200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"2252400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"580680", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"118200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"263400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"340600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"262760", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"115000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"4500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       "\[Rho]"}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"130500", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"191700", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"135000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"48600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"54000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       "\[Rho]"}], "-", 
      RowBox[{"108000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"108000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"54000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"140400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"324000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"396000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"270000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"97200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"6034960", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8434400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24292800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"61668000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"47239200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"12761280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"638400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"608400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1204000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1122560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"388800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1396660", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2908600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"24822000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"42798600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"30087000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8212680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"411600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"57000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"166500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"280000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"239360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"64800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1679700", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16602000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"49593600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"66511800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"42939000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11655000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"453600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"73800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"299700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"701400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"592800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"162000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"362560", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9223400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32986800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"47452800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"31462800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8524320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"327600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"97200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"225400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"270560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"97200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"224185", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2008775", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5805450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7665750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4906500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1320270", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"59850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"10725", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10325", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8660", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9925488", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10545120", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"53645760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"121976160", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"90762720", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"24008544", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"887040", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"105120", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"951120", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2392320", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2548992", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"933120", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1718620", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11393300", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27883800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"33550200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20763000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5792640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"247800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"78000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"245100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"378700", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"227120", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"48600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8783984", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9214210", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"51159780", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"116002080", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"86506860", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"22909992", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"890820", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"40860", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"151860", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"536410", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"500456", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"150660", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15088968", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"54336420", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"59061240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"14868240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5683320", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"27216", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"435960", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"243720", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"308880", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"427980", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"291888", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"87480", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2269232", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9209830", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"12941460", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"8235360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3171420", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1119384", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"133140", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"37380", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"34020", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"67970", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"79912", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"34020", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2221920", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10933200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"64360800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"104961600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"72674400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"20012160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1058400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"62400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"781200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1019520", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"388800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"342320", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12527800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"46141200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"67010400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"44710800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12403440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"697200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"64800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"633600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1561000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1330880", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"388800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"920920", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15803200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"72777600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"113106000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"76792800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20650560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"840000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"46200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"89600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"38080", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3165600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12060000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"14414400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5731200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"631200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"621600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"160800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"148800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"638400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"624000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"194400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2375740", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7507100", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7749000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1992600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"954600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"317520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"63000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"319500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"534100", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"445040", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"145800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"36000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"166500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"315000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"306000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"102600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"126000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"138600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"117000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"270900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"198000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"48600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"291240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1920600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4813200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5929200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3708000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"992880", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"72000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"246600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"592200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"416160", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"97200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"4746800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"51634800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"94399200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"23860800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4233600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7056000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"823200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"72000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"428400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1094800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1080000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4750300", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"39834900", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"45801000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9698400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"21281400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1562400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"256200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"54000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"31500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"303100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"180000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"12891300", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"33837300", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"35544600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"146307600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"116764200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"28072800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"541800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"72000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"182700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"783300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"450000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8648000", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"34209000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7333200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"64412400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"58111200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12499200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"217000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"270000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1187675", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1584450", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9947700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"23926050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17857350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4496100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"120750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"30975", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"11250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9612720", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"62924400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"66457440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"104225280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"106165920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"13957440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"77280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"163200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"199920", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2148720", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2592000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9188300", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19773600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"21310800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"78045000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"62168400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"15498000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"424200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"233100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"364000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"135000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"5067760", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"75880350", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"101753820", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"52990740", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"71029560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"5621280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"620760", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"56100", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9240", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"555310", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"418500", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"42435720", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19082700", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"143506440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"197515320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"138232080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"44953440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1518720", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"409080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"411180", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"243000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7551880", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8445150", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17200260", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"33595380", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"25454520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"7504560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"182280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"6300", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"40320", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"57470", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"94500", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"11134800", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"76255200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"49795200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"98913600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"98767200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17488800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"96000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"327600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"705600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1080000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11326600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"46720800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9424800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"90950400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"81412800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"17178000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"235200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"432600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1632400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1080000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"13237000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"64062600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4779600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"180482400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"153972000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"33314400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"613200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"88200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"110600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11967600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22621200", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10365600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4029600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1612800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1428000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"336000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"36000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"58800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"697200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"540000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4667900", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10890600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"53256000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"69965400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"45813600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"13935600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"693000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"283500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"494200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"405000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"822600", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"5386500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"13293000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16119000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10130400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2998800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"226800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"88200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"270900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"135000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2979000", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11466000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"14968800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8132400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2293200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"756000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"133200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"264600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"630000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"270000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"24289200", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"122920800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5162400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7421600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"38148800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11982400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"888800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"816800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"640400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1533600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"25470300", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48741600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"40648200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"18880600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"25517600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12013600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"335800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"70600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"39100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"255600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23727300", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"33624600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"70123800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"150491400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"132567600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"17826000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"339000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"91800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"211500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"639000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"23913600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8766600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"50023200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48842800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"40331600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1030000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"176000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"158000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"292400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"383400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"769425", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"9284925", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"6855150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"29605900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"25759550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"4528750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"84250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15275", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15975", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15903120", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"89286720", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"84639840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"115160160", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"48024960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2267520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2076000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1567200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2459280", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3680640", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"15495300", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"24949500", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"47427000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"65700400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"64130000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7093600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"22600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"31600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"243700", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"191700", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"32985360", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"129669510", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"58992120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"62806180", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"785180", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"10097420", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"15200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"96700", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"143540", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"594270", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"40750680", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"175115820", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"101420160", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"149040840", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"200694840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"29122440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"301200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"285000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"208080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"345060", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10195920", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"21347130", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"20530440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23581460", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"30428860", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3547460", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"137200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"130900", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"90580", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"134190", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"47196000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"68270400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"68824800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"104436000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"64656000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"194400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"799200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"559200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1432800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1533600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"31950000", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16803600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"54385200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"91430000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"71135200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5296400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"174800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"18800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"98800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1533600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"37829400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"201600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"113929200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"167997200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"134873200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"12412400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"47600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"47600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"177800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"25063200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"7167600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"16231200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"30638400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"14822400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"7068000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"88800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"52800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"120000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"766800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"5186700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"65742900", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"34534200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"55866400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"66345200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"11682400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"332600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"305600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"85100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"575100", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"3204000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2056500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"27792000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"58761000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"42694200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"11007000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"370800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"117000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"191700", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"8447400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2489400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"38890800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"60112800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"42627600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"12862800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"543600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"108000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"372600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"383400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"74476800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"64341600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"40874400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"27908800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"39360800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1216800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1388800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1458400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1044000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"43950600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"28788600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"24599400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"15886000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"49194800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"5038800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"61600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"147400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"174000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"9842400", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"83388600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"92337000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"164078400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"70998000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"4696800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"33600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"183000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"435000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"27114600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"52873200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"24494400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"60485200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3972800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"812400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"498400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"528400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"261000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3051675", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"8420100", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"18724650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"29241550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"17840300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1304550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"18400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"10875", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"43717920", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"12913440", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"6138720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"80898240", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2213760", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3142080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3924480", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"4598880", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2505600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"4481100", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"61737600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"47539800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"77708200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"25538600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"139800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"98000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"87200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"130500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"82885230", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"11904780", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"31948560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"33213820", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"34817920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"783780", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"331240", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"579340", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"404550", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"30087660", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"216276360", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"182715120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"221959560", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"102609840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"619560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1680", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"100680", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"234900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1686510", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"37580340", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"26696880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"36657740", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"12312160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"139860", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"145880", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"131180", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"91350", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"74678400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"42120000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"38203200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"94759200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"2090400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1838400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2066400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2404800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1044000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"38919600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"51024000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"52264800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"91026800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"19825600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"687600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"523600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"887200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1044000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"34784400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"107914800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"86965200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"171046400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"44976400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"336000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"145600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"170800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"30222000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"38378400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"7560000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"902400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"24456000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1255200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"386400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"564000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"522000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"33403500", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"59691600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"51672600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"69235000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"40182200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"34200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"372400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"379600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"391500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1066500", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"27747000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"17892000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"69975000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"63486000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"11007000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"226800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"130500", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"6107400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"46288800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"28652400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"51973200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"59608800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"9536400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"129600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"261000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"97803360", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"56750400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"59824800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"62332000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"108000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"140000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"57600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"32876280", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"77481600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"66389400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"59998600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"18409800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"47880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"17690040", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7719600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2053800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"98470200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"17139000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"133560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"172200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"24000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9024000", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"46897200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"34776000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"8825200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1573200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"201600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"148400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"14400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5689710", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"9180150", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7015050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"23864500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"4742400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"12810", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"35427360", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"67415040", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"54986400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3735840", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"348960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"648480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1132320", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"138240", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"17191080", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"14166600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"11520600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"40760800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"490200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"132720", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"112000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"87346080", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"102497220", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"87771600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"51193580", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2461980", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"78960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"137060", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"22320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"107044080", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"18161640", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"21142800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"160874760", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3301560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"369600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"271320", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"11541600", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7382340", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"3830400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20013140", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"15120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5180", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"5040", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"61323840", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"75600000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"73735200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5198400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"664800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"735840", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"806400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"22304160", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"36036000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"39790800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"30521600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"958800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"315840", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"95200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"57600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2740080", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"52432800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"50139600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"71414000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1176000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"107520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"98000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"17389440", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"57674400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"32575200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"32671200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"3885600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"13440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"28800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"54783720", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"25607400", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"22230600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"62460400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1428600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"144480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"53200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"10540800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"24255000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"46998000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"69975000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"42694200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2998800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"138600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"13316400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"52390800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"51030000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"64447200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"33480000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"252000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"71947680", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"73668000", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"54146400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1681600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"280000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"633920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"403200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3063480", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"24683400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"12293400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"28892000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"469000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"104720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"67200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"22491000", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"36619800", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"50631000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"25537200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"743400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"327600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"168000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"9266880", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"25200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"13238400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"3444400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"330400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"113120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"100800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"2732730", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"9481500", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"10104150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"7547150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"102550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"8120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"4200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"4379424", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"20156640", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"10022880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"3713280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1231104", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"967680", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"23359560", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"28081200", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"33301800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"632600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"11200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"111440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"44969232", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"67158420", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"33216960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5451940", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"220360", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"195272", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"156240", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"101723664", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"131721240", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"125695920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"5733480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"199920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"259056", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"90720", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"14540736", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"15616860", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"17230080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"244580", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"50120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"67144", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"35280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"28294560", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"23234400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1915200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"2073600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"319200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"383040", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"403200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5868240", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"7148400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"19840800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3882400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"112000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"680960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"403200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"25910640", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"36246000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"56809200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2279200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"78400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"31360", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"3074400", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"23788800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"12768000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"8983200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"638400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"336000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"44295720", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"54969600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"48858600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2021000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"64400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"276080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"151200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"18522000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"24255000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"17892000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"58761000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10130400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"126000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"32069520", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"13759200", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"9903600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"50763600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1285200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"241920", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"31490400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"25617600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3852000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2026400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"244800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11301000", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"18032400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"22647000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1181000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"16400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"40800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"8134200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3744000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"18219000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2218200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"31200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"102000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11068800", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"10923600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"4428000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"947600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"26000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"61200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1163850", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1906650", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6057750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"227900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11868000", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9798720", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"6976800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2917920", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"93120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"587520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"12237600", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"13513200", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"369000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"245600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"1000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"30600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"7519200", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"6057540", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6409800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"902060", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2260", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"94860", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"42950400", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"45889080", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"5565600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"135480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"20280", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"55080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"7728000", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"7833420", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"516600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"259420", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2380", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"21420", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9432000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"1879200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3852000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"1634400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"244800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3568800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3085200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"5742000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1715600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"30400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"244800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"16128000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"21394800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2394000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"114800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"5600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"12276000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"7836000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"11124000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2068800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"40800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"122400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"18274800", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"18044400", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1485000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"482000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"14200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"91800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"10540800", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"27747000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"27792000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"16119000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"102600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"30600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"27529200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"40316400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"37530000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3117600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"54000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"61200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"9049200", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4438800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2620800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"594400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"14400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"6539700", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"8141100", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1310400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"129400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"407700", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4719300", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2545200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"327000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"6000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4931400", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3321000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1134000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"186400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1431300", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2314950", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"242550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"14650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"9680880", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7261200", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4032000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1114080", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"34560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2602200", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"125400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"323400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"77800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2820390", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"4265550", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1102500", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"200440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"6167820", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2542500", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"264600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"129120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1936830", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"570150", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"321300", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"61880", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"4446000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3985200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2167200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"532800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"4425000", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5005800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2242800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"527200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"14400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2700600", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1314600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"117600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"8476800", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7960800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2452800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"384000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"7200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3409200", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"98400", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"684600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"202600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1066500", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2056500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"13293000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"306000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"9957600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"11610000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3402000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"284400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2426800", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1976800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"666400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"72000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"776900", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"796600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"141400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"515100", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1629600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"357000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"30000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1230400", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"771400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"204400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"298325", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"136675", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"15400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"4156080", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"3302880", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1286880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"172800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"219700", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"248500", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"86800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1445680", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"779590", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"228340", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"27900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"264360", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"277620", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"145320", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"286160", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"228830", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"68180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"6300", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2138400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1688400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"604800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2359600", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1720600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"599200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"301000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"61600", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2791200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1646400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"420000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"36000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"447700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"571900", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"229600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3204000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5386500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"315000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"372600", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2003400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"302400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"667280", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"405200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"72000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"213740", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"82700", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"12000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"463020", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"208500", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"30000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"233600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"120200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"32705", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"8450", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1219440", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"816240", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"172800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"84740", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"52400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"252320", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"142070", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"27900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"115320", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"88860", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"72520", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"40390", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"6300", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"591120", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"374400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"595880", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"371600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"13160", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1400", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"491280", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"246000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"36000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"210260", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"141800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"822600", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"166500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"509400", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"169200", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"102640", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"36000", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"20140", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"6000", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"50700", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"15000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"29440", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"9000", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"1915", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"375", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"215088", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"86400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"13180", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"4500", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"36784", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"13950", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"22632", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"8100", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"9968", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"3150", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"96480", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"36000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"95920", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"36000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"280", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"60000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"18000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"36460", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"13500", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"36000", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"4500", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"39240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"1200", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"3000", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"1800", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"75", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"17280", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"900", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"2790", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"1620", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"630", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"7200", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"7200", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"3600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"2700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"346560", " ", 
       SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"1934400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", "\[Rho]", " ", 
       "\[Rho]D"}], "+", 
      RowBox[{"4372800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"5044800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"3034800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"828720", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"58800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"82800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"262800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"382800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"302160", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"128400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"24000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"4099080", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"16204200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"25023600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"19710000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"8985600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"2262960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"36000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"217800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"634200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"498720", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"162000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"4839000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"42134400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"173073600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"242276400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"160498800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"46116000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"2142000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"54000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"415800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"571200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"450000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"32364600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"182465400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"44977200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"307699200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"288709200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"58698000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1026000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"441600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"25800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"639000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"109823400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"81028800", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"224389200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"292184400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"222338400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"12464400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"369600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"304800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"435000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"137418480", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"198685200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"141800400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"306120000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"45117600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"236880", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"168000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"67490640", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"175224000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"151057200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"76405200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"109200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"349440", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"168000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"8802000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"8809200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"67398000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1012800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"22800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"102000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"21380400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"31209600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1335600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"322800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"6000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"6426600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1020600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"352800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"30000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"339960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "+", 
      RowBox[{"206400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "+", 
      RowBox[{"30000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"50280", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "-", 
      RowBox[{"15000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "+", 
      RowBox[{"3000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "13"], " ", "\[Rho]D"}], "-", 
      RowBox[{"420", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"900", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "\[Rho]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "-", 
         RowBox[{"360", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "835"}], " ", "X2"}], "+", 
            RowBox[{"1050", " ", "X3"}], "-", 
            RowBox[{"145", " ", "X4"}], "-", 
            RowBox[{"360", " ", "X5"}], "+", 
            RowBox[{"140", " ", "X6"}], "+", 
            RowBox[{"380", " ", "X7"}], "-", 
            RowBox[{"240", " ", "X8"}], "-", 
            RowBox[{"80", " ", "X9"}], "-", 
            RowBox[{"4887", " ", "X2", " ", "\[Rho]"}], "+", 
            RowBox[{"774", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"99", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"3960", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"2340", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"3960", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"270", " ", "X9", " ", "\[Rho]"}], "-", 
            RowBox[{"945", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"9810", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1665", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"3600", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"3600", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"6900", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"600", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"3000", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"2155", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"5310", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"565", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"1000", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"2200", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1800", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"2150", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"24", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"35", "+", 
               RowBox[{"216", " ", "\[Rho]"}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"10", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"99", " ", "\[Rho]"}], "+", 
               RowBox[{"330", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "36"}], " ", "sB"}], "+", 
            RowBox[{"40", " ", "sEtilde"}], "+", 
            RowBox[{"4", " ", "sqB"}], "-", 
            RowBox[{"840", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"648", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"93", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"2340", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1080", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"360", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"1320", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"40", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"365", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"360", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"90", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "-", 
               RowBox[{"72", " ", "\[Rho]"}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "-", 
               RowBox[{"168", " ", "\[Rho]"}], "-", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Rho]", "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"205", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{"840", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"900", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "\[Rho]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "-", 
         RowBox[{"360", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "835"}], " ", "X2"}], "+", 
            RowBox[{"1050", " ", "X3"}], "-", 
            RowBox[{"145", " ", "X4"}], "-", 
            RowBox[{"360", " ", "X5"}], "+", 
            RowBox[{"140", " ", "X6"}], "+", 
            RowBox[{"380", " ", "X7"}], "-", 
            RowBox[{"240", " ", "X8"}], "-", 
            RowBox[{"80", " ", "X9"}], "-", 
            RowBox[{"4887", " ", "X2", " ", "\[Rho]"}], "+", 
            RowBox[{"774", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"99", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"3960", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"2340", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"3960", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"270", " ", "X9", " ", "\[Rho]"}], "-", 
            RowBox[{"945", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"9810", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1665", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"3600", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"3600", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"6900", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"600", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"3000", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"2155", " ", "X2", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"5310", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"565", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"1000", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"2200", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1800", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"2150", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"24", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"35", "+", 
               RowBox[{"216", " ", "\[Rho]"}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"10", " ", "X10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"99", " ", "\[Rho]"}], "+", 
               RowBox[{"330", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "36"}], " ", "sB"}], "+", 
            RowBox[{"40", " ", "sEtilde"}], "+", 
            RowBox[{"4", " ", "sqB"}], "-", 
            RowBox[{"840", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"648", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"93", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"2340", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1080", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"360", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"1320", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"40", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"365", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"360", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"90", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "-", 
               RowBox[{"72", " ", "\[Rho]"}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "-", 
               RowBox[{"168", " ", "\[Rho]"}], "-", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Rho]", "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"205", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "q2cut", "+", "\[Rho]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q2cut", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "q2cut", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}]]}], "]"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"12600", " ", 
      SuperscriptBox["mb", "5"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q2cut", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "q2cut", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9471448730407205`*^9, 3.947144931414149*^9}, 
   3.9471480531480618`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"0f3aa362-becd-4457-8cbf-a23a4a4aa6fc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Q", "4"], "(", 
   RowBox[{
    RowBox[{"\\", "hat"}], 
    RowBox[{"{", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["q", "2"], ")"}], "cut"], "}"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"5b949b3c-e0c1-4b93-8e00-efed0c2da2b5"]], \
"Subsubsection",
 CellChangeTimes->{{3.8968620228320584`*^9, 3.8968620461002617`*^9}, {
  3.947144917174955*^9, 
  3.947144933551113*^9}},ExpressionUUID->"03600ba2-fa38-4565-b61f-\
d03ada3f28a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4200", " ", "X10"}], "-", 
      RowBox[{"21000", " ", "q2cut", " ", "X10"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10"}], "+", 
      RowBox[{"21000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10"}], "-", 
      RowBox[{"20160", " ", "X2"}], "+", 
      RowBox[{"100800", " ", "q2cut", " ", "X2"}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2"}], "+", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2"}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2"}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2"}], "+", 
      RowBox[{"65520", " ", "X3"}], "-", 
      RowBox[{"327600", " ", "q2cut", " ", "X3"}], "+", 
      RowBox[{"655200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3"}], "-", 
      RowBox[{"655200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3"}], "+", 
      RowBox[{"327600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3"}], "-", 
      RowBox[{"65520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3"}], "-", 
      RowBox[{"10080", " ", "X4"}], "+", 
      RowBox[{"50400", " ", "q2cut", " ", "X4"}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4"}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4"}], "+", 
      RowBox[{"10080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4"}], "+", 
      RowBox[{"8400", " ", "X7"}], "-", 
      RowBox[{"42000", " ", "q2cut", " ", "X7"}], "+", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7"}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7"}], "-", 
      RowBox[{"8400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7"}], "-", 
      RowBox[{"16800", " ", "X8"}], "+", 
      RowBox[{"84000", " ", "q2cut", " ", "X8"}], "-", 
      RowBox[{"168000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8"}], "+", 
      RowBox[{"168000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8"}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8"}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8"}], "+", 
      RowBox[{"4200", " ", "X9"}], "-", 
      RowBox[{"21000", " ", "q2cut", " ", "X9"}], "+", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9"}], "-", 
      RowBox[{"42000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9"}], "+", 
      RowBox[{"21000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9"}], "-", 
      RowBox[{"1890080", " ", "mb", " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{
      "10391200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"23134400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"26270400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"15487200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"4044960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"168000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"9600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"199200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"504800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"705280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"574400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"261600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "13"], " ", "rEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"719120", " ", "mb", " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"3931600", " ", "mb", " ", "q2cut", " ", "rG", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"8703200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"9823200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"5751600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"1484640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"1200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"73200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"152000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"181120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"129200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", "\[Rho]"}], "+", 
      RowBox[{"51600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"8400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "13"], " ", "rG", " ", "\[Rho]"}], "-", 
      RowBox[{"500040", " ", "mb", " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"2701800", " ", "mb", " ", "q2cut", " ", "sB", " ", "\[Rho]"}], 
      "-", 
      RowBox[{"5907600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"6579600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"3793800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"958680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"63600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"145800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"295800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"395760", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"309600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"126600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sB", " ", "\[Rho]"}], "-", 
      RowBox[{"21000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "13"], " ", "sB", " ", "\[Rho]"}], "+", 
      RowBox[{"467160", " ", "mb", " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{
      "2537400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"5578800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"6250800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"3629400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"924120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"36000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"41400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"87000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"146640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"138000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", "\[Rho]"}], "-", 
      RowBox[{"65400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"12600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "13"], " ", "sEtilde", " ", "\[Rho]"}], "+", 
      RowBox[{"60465", " ", "mb", " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"327525", " ", "mb", " ", "q2cut", " ", "sqB", " ", "\[Rho]"}], 
      "+", 
      RowBox[{"718050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"802050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"464025", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"118005", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"2100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"6000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"1125", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"6675", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"4890", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"1650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", "\[Rho]"}], "-", 
      RowBox[{"2325", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"525", " ", "mb", " ", 
       SuperscriptBox["q2cut", "13"], " ", "sqB", " ", "\[Rho]"}], "+", 
      RowBox[{"4816288", " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"26527520", " ", "q2cut", " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"59170240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"67323840", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"39777120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"10392096", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"399840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"123360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"384960", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"1007360", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"1453792", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"1277600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"610560", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X1", " ", "\[Rho]"}], "+", 
      RowBox[{"120960", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X1", " ", "\[Rho]"}], "-", 
      RowBox[{"190500", " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"889500", " ", "q2cut", " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"1695000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"1653000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"826500", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"169500", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"4200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"89100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"197100", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"216000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"133200", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", "\[Rho]"}], "+", 
      RowBox[{"44700", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"6300", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X10", " ", "\[Rho]"}], "-", 
      RowBox[{"3735634", " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"21094010", " ", "q2cut", " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"47874820", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"55121220", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"32844210", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"8664978", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"363720", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"64680", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"103530", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"256130", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"326956", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"263900", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"111930", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X2", " ", "\[Rho]"}], "-", 
      RowBox[{"19530", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X2", " ", "\[Rho]"}], "+", 
      RowBox[{"3388308", " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"20605620", " ", "q2cut", " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"49224840", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"58817640", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"36112020", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"9847236", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"483840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"20160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"61740", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"120540", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"196728", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"147000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", "\[Rho]"}], "+", 
      RowBox[{"61740", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"11340", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X3", " ", "\[Rho]"}], "-", 
      RowBox[{"400222", " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"2511830", " ", "q2cut", " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"6124060", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"7423260", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"4610430", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"1273374", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"66360", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"2040", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"6810", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"16210", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"35852", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"36700", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"20010", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X4", " ", "\[Rho]"}], "+", 
      RowBox[{"4410", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X4", " ", "\[Rho]"}], "-", 
      RowBox[{"2065280", " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"11267200", " ", "q2cut", " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"24886400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"28022400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"16363200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"4220160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"184800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"274400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"525280", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"509600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", "\[Rho]"}], "-", 
      RowBox[{"252000", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X5", " ", "\[Rho]"}], "+", 
      RowBox[{"1121440", " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"6077600", " ", "q2cut", " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"13331200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"14899200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"8625600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"2198880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"55200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"225600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"580000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"856640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"690400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"290400", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X6", " ", "\[Rho]"}], "-", 
      RowBox[{"50400", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X6", " ", "\[Rho]"}], "+", 
      RowBox[{"1647760", " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"9238400", " ", "q2cut", " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"20828800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"23824800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"14096400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"3681120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"126000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"63600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"40800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"36800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"30640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", "\[Rho]"}], "+", 
      RowBox[{"21200", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X7", " ", "\[Rho]"}], "-", 
      RowBox[{"840400", " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"5126000", " ", "q2cut", " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"12268000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"14676000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"9018000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"2458800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"117600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"63600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"214000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"368000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"318400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"140400", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X8", " ", "\[Rho]"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X8", " ", "\[Rho]"}], "-", 
      RowBox[{"354740", " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"1845100", " ", "q2cut", " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"3942200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"4348200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"2510100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"643980", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"29400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"18600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"99300", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"227300", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"294640", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"228800", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", "\[Rho]"}], "-", 
      RowBox[{"100500", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"18900", " ", 
       SuperscriptBox["q2cut", "13"], " ", "X9", " ", "\[Rho]"}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       "\[Rho]"}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"9900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"114300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"165960", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"117000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"42300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]3", " ", "\[Rho]"}], "+", 
      RowBox[{"6300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "13"], " ", "\[Mu]3", " ", "\[Rho]"}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"45000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       "\[Rho]"}], "-", 
      RowBox[{"90000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"90000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"45000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"120600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"279000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"342000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"234000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", "\[Rho]"}], "-", 
      RowBox[{"84600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "13"], " ", "\[Mu]G", " ", "\[Rho]"}], "+", 
      RowBox[{"5161760", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8993600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"84617600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"147758400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"104824800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28975680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1377600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"196800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"505600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1029440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"972800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"338400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1083600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20572800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"70984000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"100855200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"66639600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"18234000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"840000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"126000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"34800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"135600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"240000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"206800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"56400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5861560", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"42923600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"113857600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"144114000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"90520200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"24473520", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1142400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"70800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"40200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"248000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"600640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"512000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"141000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3053320", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"26574800", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"75966400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"99846000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"63850200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"17379840", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"856800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"43200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"63000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"11600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"194080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"234800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"84600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"716395", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5211350", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"13778200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"17399850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10902825", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2935740", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"136500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"17100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6975", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"8420", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7550", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3525", " ", "mb", " ", 
       SuperscriptBox["q2cut", "12"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6533888", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"58256480", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"292564800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"462113280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"316286400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"86303904", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3978240", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"316320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"785600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2051008", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2211360", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"812160", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5460180", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"34690200", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"84362400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"101471400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"62348700", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"16935360", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"756000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"75000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"59100", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"204600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"322320", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"195600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"42300", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4998874", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"45454540", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"230945200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"366953940", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"251438850", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"68204592", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3018120", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"274560", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"31950", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"125500", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"460184", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"432980", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"131130", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27517748", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"90098920", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"82114400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3921480", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"31431300", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7521984", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"21840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"234480", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"169500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"260200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"363632", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"252040", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"76140", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4920502", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"20161580", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"30993200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"23745780", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"10796850", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"3097584", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"185640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"71520", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"26850", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"28700", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"58168", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"69460", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"29610", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"6039200", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"75556000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"241070400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"332395200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"216967200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"59138400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2553600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"434400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"55200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"46400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"673600", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"885600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"338400", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"7760160", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"66374400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"188408000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"246830400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"157704000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"42899520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1848000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"340800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"48000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"528000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1335360", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"1150400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"338400", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4924000", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"60164000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"192460800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"265946400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"173234400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"46838400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2116800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"186000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"31200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"39200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"76000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"32400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"5502800", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15160000", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4440000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"18972000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"18306000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4562400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"84000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"121200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"124000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"548000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"540000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"169200", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3516220", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"12297800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"15938400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"9171000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2279700", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"241440", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"58800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7500", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"266600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"455680", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"385200", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"126900", " ", 
       SuperscriptBox["q2cut", "12"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"28620", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"135000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"259200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"253800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"126900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"66240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"126000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"108000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"15300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"95400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"231120", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"171000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"42300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"537720", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"3226800", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"7641600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"9075600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"5545800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"1513440", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"100800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"36000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"70200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"207600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"505920", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"358800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"84600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"31472000", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"234843200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"393926400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"250200000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"102686400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"43948800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4166400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"470400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"43200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"347200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"937600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"936000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"21432960", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"84894400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"39580800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"109994400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"107625600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"22564080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"151200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"40800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"57600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"25200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"259040", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"156000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"23465840", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9916000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"251966400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"529606800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"386488800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"99555120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3595200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"52800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"68400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"148400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"667840", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"390000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"19874960", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"44180800", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"76305600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"249130800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"194654400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"48041280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1428000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"44800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"187360", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"234000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1894190", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4382600", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"43449000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"79261650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"55996200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"14574420", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"548100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"17700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"13050", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"25900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3340", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "11"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"54579968", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"315577440", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"135656640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"540233280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"503756160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"97968864", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"735840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"22080", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"165120", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"150080", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1848288", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2246400", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"19215720", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2302800", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"203254800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"404568600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"292736400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"76602960", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2868600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"170400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"193200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"309720", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"117000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"50502604", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"286467520", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"191232720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"334924740", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"343112880", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"63007392", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"409080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"305160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"50460", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"8960", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"475864", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"362700", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"35093032", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"219879040", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"814343040", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"984624120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"626816640", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"190503936", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"9360960", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"598320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"9720", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"337120", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"348512", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"210600", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"10258988", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"22039360", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"140862960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"208537380", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"141568560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"40348224", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1798440", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"77880", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"3780", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"32480", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"49208", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"81900", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"63644800", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"200599200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"79934400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"613526400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"509976000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"118826400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"2604000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"72000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"91200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"280000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"612000", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"936000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"48112800", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"101501600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"206640000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"635313600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"492218400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"121732800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3662400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"115200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"24000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"352800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"1393600", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"936000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"38764160", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"84520800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"244356000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"708576000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"542757600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"132662880", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4057200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"165600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"72800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"93360", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"14390560", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"4154400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"24259200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"4279200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"321600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"5050080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"403200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"206400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"44800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"596160", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"468000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6291400", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"97251600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"280988400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"354822600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"225394800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"64285200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3397800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"343200", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"232400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"421800", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"351000", " ", 
       SuperscriptBox["q2cut", "11"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"1240920", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7527600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"17841600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"21119400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"12830400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3306240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"97200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"19800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"231120", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"117000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"3962640", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"11925600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7761600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"6555600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"8575200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"2157120", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"7200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"90000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"218400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"536160", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "+", 
      RowBox[{"234000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "3"]}], "-", 
      RowBox[{"173521280", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"386395200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"191985600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"564812800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"512110400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"143506240", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1446400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"742400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"699200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"553600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1327680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"56214880", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2541600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"219789600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"78097600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"37913600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"32483440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1547200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"133600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"56800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"31600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"221280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"749200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"241052400", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"134091600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"665916000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"586617600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"107062800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1272000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"139200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"73200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"171200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"553200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"26734480", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"104024400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"182449200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"173800800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"178245600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"17998560", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"825600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"146400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"135600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"247600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"331920", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3548330", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"32277150", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"8748750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"134604900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"110808900", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"23371440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"531600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"33300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12750", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13150", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13830", " ", "mb", " ", 
       SuperscriptBox["q2cut", "10"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"196549248", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"199778400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"349906560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"549413440", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"386047040", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"22416736", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1304960", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1741760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1369280", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2092800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3186432", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"2524560", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"206259600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"120387000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"482854800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"437374800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"79109280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"818400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"27000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"203400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"165960", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"184087564", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"179728500", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"442062180", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"79663720", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"44620520", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"52873352", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1930880", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"12680", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"71260", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"122500", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"514476", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"137559208", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"821163000", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"10643640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1422995760", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1337694960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"290515344", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"3884160", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"247440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"237720", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"166600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"298728", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"13842292", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"148481100", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"45688260", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"256364840", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"244612840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"48038456", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"347840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"114760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"110980", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"78500", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"116172", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"138314880", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"93727200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"412372800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"501224000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"452905600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"38262560", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"425600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"670400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"492800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1209600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1327680", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"68686880", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"213278400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"296534400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"648712000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"586330400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"84765760", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"856000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"140800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"30400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"70400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1327680", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"45433200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"234970800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"273019200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"804164800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"699670400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"112592800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1216000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"42400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"42400", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"148800", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"9408960", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"94341600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"158364000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"208681600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"110816000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"35253280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2209600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"73600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"52000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"108000", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"663840", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"77411280", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"258670800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"50707800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"597588400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"516767600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"119050240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1744000", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"276800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"260600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"78600", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"497880", " ", 
       SuperscriptBox["q2cut", "10"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1958040", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"13149000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"75151800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"123174000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"84834000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"22860720", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"1044000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"61200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"19800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"95400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"165960", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"2602320", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"44766000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"139194000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"158666400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"98308800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"29928960", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"1440000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"180000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"90000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"308400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "-", 
      RowBox[{"331920", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "4"]}], "+", 
      RowBox[{"328802400", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"161071200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"424444800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"447670400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"548857600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"44123200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"708800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1174400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1247200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"914400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"41936400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"232246800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"10694400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"93835200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"197680800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"41214800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"439200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"54000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"126800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"152400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"99628200", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"189970200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"399513600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"696008800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"447618800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"38372800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"361600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"36400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"166600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"381000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"26256600", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"217410600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"139963200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"181492000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"37794800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"12388400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"308800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"416800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"446200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"228600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"14261625", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3803625", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"69845400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"141856300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"108180650", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"13536850", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"104800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"15925", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"9525", " ", "mb", " ", 
       SuperscriptBox["q2cut", "9"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"275004000", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"266251200", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"252641280", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"519129280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"74204480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1688160", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2071840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3309280", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"3892800", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2194560", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"89957700", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"163734900", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"329793600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"473859600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"299811000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"17357400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"82200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"79800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"69300", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"114300", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"240847470", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"414611550", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"4487760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"127747640", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"241979660", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"38793140", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"127520", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"282440", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"489850", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"354330", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"465700140", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"211395300", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1056465120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1389949520", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1137628120", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"86789480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"47440", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"5120", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"70900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"205740", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"75858210", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"84610350", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"192882480", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"253788280", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"180591380", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"10198220", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"75040", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"123880", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"113450", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"80010", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"91080000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"473498400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"301449600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"588372800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"146123200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"976800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1218400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"1732000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"2023200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"914400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"23335200", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"367298400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"411960000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"702787200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"333780000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"17974400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"115200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"453600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"767200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"914400", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"56264400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"312571200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"503092800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"800166400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"432392000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"25423200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"81200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"122000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"141600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"45745200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"223088400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"45120000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"184518400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"198677600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"41001600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"130400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"332000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"486000", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"457200", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"179405100", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"32955300", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"393787200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"533172400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"471727400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"40967400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"159400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"317800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"329700", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"342900", " ", 
       SuperscriptBox["q2cut", "9"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"9787500", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"56286900", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"24235200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"220503600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"181629000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"39353400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"1044000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"97200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"15300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"114300", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"29413800", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"131463000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"27734400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"265332000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"239139600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"55189200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"818400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"160800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"97800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "+", 
      RowBox[{"228600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "5"]}], "-", 
      RowBox[{"265119840", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"706838400", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"513273600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"710960000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"162185600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1344960", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"190400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"142400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"79200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"46545840", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"166492800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"228648000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"200179200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"158020000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9182160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"67200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"13200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"163703880", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"212313600", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"208891200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"601962400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"151026800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7933680", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"313600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"130000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"33000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"108283320", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"21681600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"57859200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"98231200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"41698000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1046880", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"72800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"128000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"19800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"10456605", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"55035000", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"66208800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"132179500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"51344450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"2386080", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"825", " ", "mb", " ", 
       SuperscriptBox["q2cut", "8"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"188924544", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"278468160", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"290062080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"124033600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"7492800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2223264", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"210560", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"987360", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"190080", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"144661500", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"191666400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"133392000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"413816400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"63959400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"157200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"134400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"89400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9900", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"86673942", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"511650480", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"453529440", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"246956200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"138531100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1314552", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"24920", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"120080", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"30690", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"523344204", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1001254560", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"785897280", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1498470800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"315827800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"622224", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"319760", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"214160", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"17820", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"104397786", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"144703440", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"104217120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"249343000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"37797700", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"161784", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"37240", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1040", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"6930", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"75641760", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"217857600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"159465600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"238395200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"5025600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"1059360", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"425600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"684000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"79200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"148733280", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"33806400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"44352000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"466512000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"65903200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"1822080", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"436800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"54400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"79200", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"160441920", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"164640000", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"109603200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"597894400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"93252000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"275520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"78400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"80400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"139734000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"110865600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"154291200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"182166400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"144064800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2594400", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"207200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"158639220", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"446580000", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"340368000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"605311600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"148567800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"11280", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"170800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"33000", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"29700", " ", 
       SuperscriptBox["q2cut", "8"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"28283580", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"16912800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"117482400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"227912400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"181629000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"22860720", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"108000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"9900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"79633800", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"2160000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"184867200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"253840800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"222205200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"20030400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"336000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"199200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "-", 
      RowBox[{"19800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "6"]}], "+", 
      RowBox[{"9991680", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"330691200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"229017600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"267619200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"2360000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"869120", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"560000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"316800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"107169600", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"117364800", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"117398400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"217964800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"34100800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"249200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"95200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"52800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"96612480", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"210268800", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"208588800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"216301600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"29884800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"586320", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"291200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"132000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"120144960", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"161347200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"150057600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"59352800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"4255200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"248640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"106400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"79200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"7847640", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"9172800", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"14523600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"73522300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"8861100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"36540", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"7700", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3300", " ", "mb", " ", 
       SuperscriptBox["q2cut", "7"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"66825984", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"11807040", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"79752960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"14744000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"4396160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1592864", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"1085280", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"760320", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"80756640", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"212923200", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"203985600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"105301200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"129360", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"96600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"39600", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"110046768", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"3333120", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"72048480", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"216352200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"5163080", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"308672", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"174440", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"122760", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"168207264", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"666805440", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"578706240", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"509051600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"4768560", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"233856", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"219520", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"71280", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"54079536", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"138552960", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"122945760", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"62734200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"253960", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"96544", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"59080", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"27720", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"164150400", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"146529600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"219676800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"10289600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"3300800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"644000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"352800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"316800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"144487680", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"218500800", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"261475200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"102937600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"4650400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"844480", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"593600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"316800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"112358400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"276931200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"300384000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"151126400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1472800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"5600", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"178896000", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"162321600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"111417600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"216416000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"9731200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"599200", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"302400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"158400", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1102560", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"223137600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"189672000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"239049200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"1684000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"313040", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"239400", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"118800", " ", 
       SuperscriptBox["q2cut", "7"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"17807040", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"104781600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"117482400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"220503600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"84834000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"3306240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"126000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"39600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"74036160", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"196862400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"162288000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"281863200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"73612800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"624960", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"218400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "-", 
      RowBox[{"79200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "7"]}], "+", 
      RowBox[{"139584000", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"149404800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"235632000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"5004800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1284800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"289600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"201600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"69252480", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"132638400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"109396800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"55022400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"724800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"50480", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"33600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6150720", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"19262400", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"124468800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"46479200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"1381600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"135280", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"84000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"57967680", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"92126400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"34718400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"8615200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"620800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"70720", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"50400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"13586280", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"30373800", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"42585000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"14436500", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"132400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"4180", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2100", " ", "mb", " ", 
       SuperscriptBox["q2cut", "6"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"26877696", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"15249600", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"26090880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"9229120", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1904320", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"626016", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"483840", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"8103240", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"8909400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"90373200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"45600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"181800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"39240", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"136438512", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"196450800", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"165340560", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"10418360", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"580160", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"101248", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"78120", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"132346704", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"187378800", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"418259520", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"9482320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"74480", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"79184", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"45360", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"5887536", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6255600", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"54757680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"539320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"149920", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"28256", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"17640", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"110947200", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"110174400", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"18144000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"6846400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1120000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"252000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"53798400", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"34248000", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"73368000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"9537600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"1135200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"284800", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"201600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2416080", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"2269200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"124653600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"2948000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"54800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3120", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"114874080", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"186165600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"149006400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"19678400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1311200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"155520", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"100800", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"97567800", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"121900200", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"197502000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"3279200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"304600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"111000", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"75600", " ", 
       SuperscriptBox["q2cut", "6"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"17807040", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"16912800", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"24235200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"123174000", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"12830400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"66240", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"3942720", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"94896000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"83577600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"116800800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"1941600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"95520", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "8"]}], "-", 
      RowBox[{"98003040", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"110359200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"7704000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2612800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"250400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"44640", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7665840", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"318000", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"44815200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1456800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"55600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7440", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"11181000", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"19767000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"34926000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2781200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"138200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"18600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"5974440", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1860600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"9889200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"1252400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"79400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"11160", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"4020465", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5628675", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"11986350", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"265250", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5975", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"465", " ", "mb", " ", 
       SuperscriptBox["q2cut", "5"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"25379616", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"24650400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"13348800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3912320", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"477600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"107136", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"25510980", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"39824100", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"425400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"369000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"33900", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"53813262", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"56277450", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"11628900", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1177060", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"87950", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"17298", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"121606764", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"169065300", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"9304200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"158680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"51700", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"10044", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"16715586", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"24908550", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"850500", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"303620", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"25150", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3906", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"38029440", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"17467200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"9216000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2283200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"230400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"44640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"7057440", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"18415200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"11937600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2313600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"226400", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"44640", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"27013200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"50452800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"3057600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"109600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"1200", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"28028880", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"35048400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"22365600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"2644000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"162000", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"22320", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"65495340", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"81336300", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"2621400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"625400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"84900", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"16740", " ", 
       SuperscriptBox["q2cut", "5"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"28283580", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"56286900", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"75151800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"21119400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"126900", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"40251240", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"58635000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"92725200", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"3894000", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"119400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "-", 
      RowBox[{"11160", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "9"]}], "+", 
      RowBox[{"25877600", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"6900800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3113600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"500800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"21600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"8916400", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"17574400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1568000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"111200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"3600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"241800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"11156400", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"3057600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"276400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"9000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5153400", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"6339600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1411200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"158800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1642875", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"4897650", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"277200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"11950", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"225", " ", "mb", " ", 
       SuperscriptBox["q2cut", "4"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"15104000", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"11386400", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4867520", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"955200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"51840", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"7711500", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"641400", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"436800", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"67800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"3765190", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"7142300", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1352960", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"175900", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"8370", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"26530380", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4404600", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"262080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"103400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"4860", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5139370", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"773500", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"353920", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"50300", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"1890", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9620000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"7287200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2744000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"460800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"4415200", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"8670400", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2766400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"452800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"7647200", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"1640800", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"112000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5911600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"14118400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2968000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"324000", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"14185700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"539800", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"795200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"169800", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"8100", " ", 
       SuperscriptBox["q2cut", "4"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"9787500", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"13149000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"17841600", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"253800", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"25936200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"34686000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"4132800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"238800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "10"]}], "-", 
      RowBox[{"2910080", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"2100800", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"544000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"43200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"2393280", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"902400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"118400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"473840", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1823200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"294400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1873840", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"875200", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"169600", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"10800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"752390", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"151000", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"12400", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "3"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"4920832", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3492640", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1058880", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"103680", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"339000", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"291600", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"73200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2047076", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"869120", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"192640", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"16740", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"677512", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"244160", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"113120", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"9720", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"319492", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"231040", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"54080", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"3780", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"2836480", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1876000", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"504000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"43200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"3111840", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1879200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"496000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"43200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"364160", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"58400", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"2400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"4085600", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"1829600", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"345600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"336040", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"583600", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"186000", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "3"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"1958040", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"7527600", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"259200", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"4225200", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"2316000", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"249600", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "-", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "11"]}], "+", 
      RowBox[{"626560", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"315200", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"43200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"223200", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"66400", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"7200", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"470960", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"165200", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"18000", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"236720", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"95600", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"10800", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"34370", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"6650", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"450", " ", "mb", " ", 
       SuperscriptBox["q2cut", "2"], " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"1119872", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"633120", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"103680", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"85680", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"42000", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"248356", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"113060", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"16740", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"92488", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"66280", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"9720", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"66212", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"30820", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"3780", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"569600", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"295200", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"43200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"567840", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"291200", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"43200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"12400", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"1200", " ", "q2cut", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"491200", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"194400", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"188720", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"109200", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"16200", " ", 
       SuperscriptBox["q2cut", "2"], " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"1240920", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"135000", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "5"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"548880", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"135600", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["mb", "3"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "12"]}], "-", 
      RowBox[{"76000", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"21600", " ", "mb", " ", "q2cut", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"15440", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"3600", " ", "mb", " ", "q2cut", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"38440", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"9000", " ", "mb", " ", "q2cut", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"22360", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"5400", " ", "mb", " ", "q2cut", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"1465", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"225", " ", "mb", " ", "q2cut", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"157728", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"51840", " ", "q2cut", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"10020", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"2700", " ", "q2cut", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"27634", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"8370", " ", "q2cut", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"16172", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"4860", " ", "q2cut", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"7298", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"1890", " ", "q2cut", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"72000", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"21600", " ", "q2cut", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"71200", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"21600", " ", "q2cut", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"240", " ", "X7", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"45360", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"10800", " ", "q2cut", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"26700", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"8100", " ", "q2cut", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"28620", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"2700", " ", 
       SuperscriptBox["mb", "5"], " ", "q2cut", " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"30360", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "-", 
      RowBox[{"5400", " ", 
       SuperscriptBox["mb", "3"], " ", "q2cut", " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "13"]}], "+", 
      RowBox[{"4320", " ", "mb", " ", "rEtilde", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"720", " ", "mb", " ", "rG", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"1800", " ", "mb", " ", "sB", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"1080", " ", "mb", " ", "sEtilde", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"45", " ", "mb", " ", "sqB", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"10368", " ", "X1", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"540", " ", "X10", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"1674", " ", "X2", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"972", " ", "X3", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"378", " ", "X4", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"4320", " ", "X5", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "-", 
      RowBox[{"4320", " ", "X6", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"2160", " ", "X8", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"1620", " ", "X9", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"540", " ", 
       SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"1080", " ", 
       SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", 
       SuperscriptBox["\[Rho]", "14"]}], "+", 
      RowBox[{"383400", " ", 
       SuperscriptBox["mb", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"2118600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", "\[Rho]", " ", 
       "\[Rho]D"}], "+", 
      RowBox[{"4741200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"5413200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"3210600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"837000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"24000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"73800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"227400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"332400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"262800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"112200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "12"], " ", "\[Rho]", " ", "\[Rho]D"}], "+", 
      RowBox[{"21000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "13"], " ", "\[Rho]", " ", "\[Rho]D"}], "-", 
      RowBox[{"5466440", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"22522000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"37006400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"31436400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"14895000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"3523680", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"117600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"16800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"47400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"189200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"540640", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "+", 
      RowBox[{"431600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"141000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "12"], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", "\[Rho]D"}], "-", 
      RowBox[{"16111280", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"189121600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"547780800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"704746800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"449092800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"125062560", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"5628000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"645600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"82800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"341600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "-", 
      RowBox[{"486880", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"390000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "11"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", "\[Rho]D"}], "+", 
      RowBox[{"136466800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"358549200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"448328400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1625282400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1294447200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "+", 
      RowBox[{"314068800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"8995200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"559200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"373200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"31600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"553200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "10"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", "\[Rho]D"}], "-", 
      RowBox[{"233141400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"450063000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"841435200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1617735200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1454777200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"195186800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "-", 
      RowBox[{"713600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"318400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"272200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"381000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "9"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", "\[Rho]D"}], "+", 
      RowBox[{"27559800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"990734400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1063104000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1701197600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"719854000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"22996800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"296800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"124000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "-", 
      RowBox[{"33000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "8"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", "\[Rho]D"}], "+", 
      RowBox[{"318876480", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"5644800", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"56918400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1063536800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"85984800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"460320", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"308000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"132000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "7"], " ", 
       SuperscriptBox["\[Rho]", "7"], " ", "\[Rho]D"}], "-", 
      RowBox[{"349026240", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"607742400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "-", 
      RowBox[{"690744000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"145938400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"630400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"139360", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"84000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "6"], " ", 
       SuperscriptBox["\[Rho]", "8"], " ", "\[Rho]D"}], "+", 
      RowBox[{"119981400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"151499400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"129781200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1278800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"133400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "5"], " ", 
       SuperscriptBox["\[Rho]", "9"], " ", "\[Rho]D"}], "+", 
      RowBox[{"11891400", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"59857200", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1545600", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"266800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "+", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "4"], " ", 
       SuperscriptBox["\[Rho]", "10"], " ", "\[Rho]D"}], "-", 
      RowBox[{"11693200", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"1057600", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"284800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "-", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "3"], " ", 
       SuperscriptBox["\[Rho]", "11"], " ", "\[Rho]D"}], "+", 
      RowBox[{"314960", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "+", 
      RowBox[{"160400", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "+", 
      RowBox[{"18000", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["q2cut", "2"], " ", 
       SuperscriptBox["\[Rho]", "12"], " ", "\[Rho]D"}], "-", 
      RowBox[{"37480", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "13"], " ", "\[Rho]D"}], "-", 
      RowBox[{"9000", " ", 
       SuperscriptBox["mb", "2"], " ", "q2cut", " ", 
       SuperscriptBox["\[Rho]", "13"], " ", "\[Rho]D"}], "+", 
      RowBox[{"1800", " ", 
       SuperscriptBox["mb", "2"], " ", 
       SuperscriptBox["\[Rho]", "14"], " ", "\[Rho]D"}], "-", 
      RowBox[{"840", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"540", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "\[Rho]"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            SuperscriptBox["\[Rho]", "4"]}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"6", " ", "\[Rho]"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"95", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"798", " ", "X3"}], "-", 
            RowBox[{"107", " ", "X4"}], "-", 
            RowBox[{"280", " ", "X5"}], "+", 
            RowBox[{"140", " ", "X6"}], "+", 
            RowBox[{"260", " ", "X7"}], "-", 
            RowBox[{"200", " ", "X8"}], "-", 
            RowBox[{"40", " ", "X9"}], "-", 
            RowBox[{"1380", " ", "X10", " ", "\[Rho]"}], "+", 
            RowBox[{"1712", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"112", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"5400", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"3760", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"4200", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"600", " ", "X8", " ", "\[Rho]"}], "-", 
            RowBox[{"180", " ", "X9", " ", "\[Rho]"}], "-", 
            RowBox[{"7680", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"18648", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"4032", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"12600", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"12600", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"13440", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"840", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"6000", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"8040", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"30072", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"4928", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"3080", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"8080", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"11200", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"3640", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"12520", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1350", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"7280", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"770", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"1700", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"2100", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"4200", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"3450", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"8", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"91", "+", 
               RowBox[{"1059", " ", "\[Rho]"}], "+", 
               RowBox[{"1269", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"221", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"X2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "629"}], "-", 
               RowBox[{"6656", " ", "\[Rho]"}], "-", 
               RowBox[{"7056", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6176", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"3590", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", "sB"}], "+", 
            RowBox[{"24", " ", "sEtilde"}], "+", 
            RowBox[{"3", " ", "sqB"}], "-", 
            RowBox[{"824", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"608", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"98", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"3984", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"2016", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"564", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"4320", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"672", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"948", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1360", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"560", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"520", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"312", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{"78", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"76", " ", "\[Rho]"}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"388", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"85", " ", "\[Rho]"}], "-", 
               RowBox[{"132", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"176", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"205", " ", 
                SuperscriptBox["\[Rho]", "4"]}], "+", 
               RowBox[{"39", " ", 
                SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            RowBox[{"564", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1620", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"940", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["\[Rho]", "5"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Rho]"}], "]"}]}], "+", 
      RowBox[{"1680", " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q2cut", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "q2cut", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"540", " ", 
          SuperscriptBox["mb", "5"], " ", "\[Mu]3", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", "\[Rho]"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            SuperscriptBox["\[Rho]", "4"]}], ")"}]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"6", " ", "\[Rho]"}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"95", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"798", " ", "X3"}], "-", 
            RowBox[{"107", " ", "X4"}], "-", 
            RowBox[{"280", " ", "X5"}], "+", 
            RowBox[{"140", " ", "X6"}], "+", 
            RowBox[{"260", " ", "X7"}], "-", 
            RowBox[{"200", " ", "X8"}], "-", 
            RowBox[{"40", " ", "X9"}], "-", 
            RowBox[{"1380", " ", "X10", " ", "\[Rho]"}], "+", 
            RowBox[{"1712", " ", "X3", " ", "\[Rho]"}], "+", 
            RowBox[{"112", " ", "X4", " ", "\[Rho]"}], "-", 
            RowBox[{"5400", " ", "X5", " ", "\[Rho]"}], "+", 
            RowBox[{"3760", " ", "X6", " ", "\[Rho]"}], "+", 
            RowBox[{"4200", " ", "X7", " ", "\[Rho]"}], "-", 
            RowBox[{"600", " ", "X8", " ", "\[Rho]"}], "-", 
            RowBox[{"180", " ", "X9", " ", "\[Rho]"}], "-", 
            RowBox[{"7680", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"18648", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"4032", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"12600", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"12600", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"13440", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"840", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"6000", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"8040", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"30072", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"4928", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"3080", " ", "X5", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"8080", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"11200", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"3640", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"12520", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1350", " ", "X10", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"7280", " ", "X3", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"770", " ", "X4", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"1700", " ", "X6", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"2100", " ", "X7", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"4200", " ", "X8", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"3450", " ", "X9", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"8", " ", "X1", " ", 
             RowBox[{"(", 
              RowBox[{"91", "+", 
               RowBox[{"1059", " ", "\[Rho]"}], "+", 
               RowBox[{"1269", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"221", " ", 
                SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"X2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "629"}], "-", 
               RowBox[{"6656", " ", "\[Rho]"}], "-", 
               RowBox[{"7056", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6176", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"3590", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", "sB"}], "+", 
            RowBox[{"24", " ", "sEtilde"}], "+", 
            RowBox[{"3", " ", "sqB"}], "-", 
            RowBox[{"824", " ", "sB", " ", "\[Rho]"}], "+", 
            RowBox[{"608", " ", "sEtilde", " ", "\[Rho]"}], "+", 
            RowBox[{"98", " ", "sqB", " ", "\[Rho]"}], "-", 
            RowBox[{"3984", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"2016", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"564", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "-", 
            RowBox[{"4320", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"672", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"948", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "-", 
            RowBox[{"1360", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"560", " ", "sEtilde", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"520", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"312", " ", "sB", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{"78", " ", "sqB", " ", 
             SuperscriptBox["\[Rho]", "5"]}], "+", 
            RowBox[{"16", " ", "rEtilde", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"76", " ", "\[Rho]"}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"388", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "rG", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"85", " ", "\[Rho]"}], "-", 
               RowBox[{"132", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"176", " ", 
                SuperscriptBox["\[Rho]", "3"]}], "+", 
               RowBox[{"205", " ", 
                SuperscriptBox["\[Rho]", "4"]}], "+", 
               RowBox[{"39", " ", 
                SuperscriptBox["\[Rho]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["mb", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[Rho]"}], "+", 
            RowBox[{"564", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"1620", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"940", " ", 
             SuperscriptBox["\[Rho]", "4"]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["\[Rho]", "5"]}]}], ")"}], " ", "\[Rho]D"}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "q2cut", "+", "\[Rho]", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["q2cut", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "q2cut", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}]]}], "]"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"12600", " ", 
      SuperscriptBox["mb", "5"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q2cut", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "q2cut", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Rho]"}], ")"}]}]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9471448730407205`*^9, 3.9471449351131897`*^9}, 
   3.947148132081911*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"2d43b049-93c7-418e-adcb-f31ac5f6a9b3"]
}, Closed]]
}, Open  ]]
},
WindowSize->{950.25, 522.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ab8d4741-a0c1-45a4-8a10-044b7f64dd2a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 510, 13, 100, "Title",ExpressionUUID->"d64a87e3-d33b-4ee0-b6df-d5c6b6e4f957"],
Cell[1093, 37, 1190, 26, 151, "Text",ExpressionUUID->"1fc2a993-676e-462a-937b-f692c45e613d"],
Cell[CellGroupData[{
Cell[2308, 67, 207, 4, 45, "Subsubsection",ExpressionUUID->"a4ce689c-6720-4f1d-809f-56a72bc0a757"],
Cell[2518, 73, 19186, 597, 820, "Text",ExpressionUUID->"1e8f7031-caa7-454c-8ab1-07d335d93869"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21741, 675, 470, 14, 47, "Subsubsection",ExpressionUUID->"a233178c-c965-4b1d-9196-2428d6dd5515"],
Cell[22214, 691, 125896, 2763, 2360, "Input",ExpressionUUID->"c8f15603-f68b-4846-8009-37114c07a6a2"]
}, Closed]],
Cell[CellGroupData[{
Cell[148147, 3459, 519, 15, 39, "Subsubsection",ExpressionUUID->"5f4b9515-9901-47bf-9ab1-36e390aab22f"],
Cell[148669, 3476, 156913, 3427, 3132, "Input",ExpressionUUID->"390fc0e1-6c3a-4cca-ac39-69ff284ddfba"]
}, Closed]],
Cell[CellGroupData[{
Cell[305619, 6908, 521, 15, 39, "Subsubsection",ExpressionUUID->"8c12c0cb-b996-447d-b0c1-5449cebba59e"],
Cell[306143, 6925, 186344, 4076, 3656, "Input",ExpressionUUID->"0c286712-26d8-496c-a7ba-44b5c39e1362"]
}, Closed]],
Cell[CellGroupData[{
Cell[492524, 11006, 521, 15, 39, "Subsubsection",ExpressionUUID->"925210dd-f69e-43e4-a210-71809f38c65d"],
Cell[493048, 11023, 225509, 4892, 4664, "Input",ExpressionUUID->"0f3aa362-becd-4457-8cbf-a23a4a4aa6fc"]
}, Closed]],
Cell[CellGroupData[{
Cell[718594, 15920, 519, 15, 39, "Subsubsection",ExpressionUUID->"03600ba2-fa38-4565-b61f-d03ada3f28a9"],
Cell[719116, 15937, 263112, 5701, 5427, "Input",ExpressionUUID->"2d43b049-93c7-418e-adcb-f31ac5f6a9b3"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Trace_Formula_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    808696,      19191]
NotebookOptionsPosition[    805699,      19134]
NotebookOutlinePosition[    806387,      19156]
CellTagsIndexPosition[    806344,      19153]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Traceformula for calculation up to 1/mb",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["", "5"], " ", "-", 
    RowBox[{"version", " ", "2"}]}], TraditionalForm]],ExpressionUUID->
  "bfe47615-860d-4c47-adb7-f4580d5feebd"]
}], "Title",
 CellChangeTimes->{{3.9094880366270275`*^9, 3.9094880523626723`*^9}, {
  3.9094882614182434`*^9, 3.909488274569441*^9}, {3.947579628841037*^9, 
  3.9475796304204288`*^9}},ExpressionUUID->"f4a5b1d9-6c62-49fa-ab7d-\
7ca7ed0b6980"],

Cell["\<\
This notebook is provided as an auxiliary file to the paper:

Inclusive Semileptonic b \[RightArrow] c\[ScriptL]\.af\[Nu] Decays  to Order \
1/mb5 by Thomas Mannel, Ilija Milutin and Keri Vos. 
When using this notebook to compute moments or the total rate, please refer \
to the original papers. 
The definitions of the r_i coefficients are taken from Mannel:2010wj, while \
the 1/mb^4 elements were first defined in the RPI basis in Mannel:2018mqv. \
The convention between the RPI basis and the full basis can be found in the \
Appendix of the above paper. \
\>", "Text",
 CellChangeTimes->{{3.9094880587132993`*^9, 3.909488225034322*^9}, {
  3.947579088903302*^9, 
  3.9475790954110394`*^9}},ExpressionUUID->"9e4340f5-5e9a-41a4-a30d-\
577e19f0b447"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Definitions",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.9048799268904886`*^9, 
  3.9048799359862576`*^9}},ExpressionUUID->"b5f48c0a-f235-4fbd-a193-\
972b3370ad89"],

Cell[TextData[{
 "MB : B-meson mass\nmb: b-quark mass\n",
 "\n\[Mu]P = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "MB"}]]}], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"f271728a-707d-406e-b1e0-51dd11cd114a"],
 "\n\[Mu]G = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"cade4ac4-6154-4cfb-a1c0-e4debe1f1680"],
 "\n\n\[Rho]D = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    FractionBox["1", "2"], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"ivD", "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "mb"}]], 
             SuperscriptBox[
              RowBox[{"(", "iD", ")"}], "2"]}]}], ",", 
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"018a03c9-068a-4718-afff-198490772145"],
 "\n\[Rho]LS = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    FractionBox["1", "2"], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{"ivD", ",", 
           RowBox[{"(", 
            SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "}"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"4e78fafa-4efd-4263-a11f-5f0ab22d9efa"],
 "\n\nrG = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Nu]"], ")"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"d615dcbb-1b05-4838-b2be-bc394ce2b723"],
 "\nrE = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", "ivD", ")"}], ",", 
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"816eb851-cd48-4544-b042-5a29f35cd68b"],
 "\n\[Delta]\[Rho]D = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    FractionBox["1", "2"], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", "iD", ")"}], "2"], ",", 
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}]}], "]"}]}], "]"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"c0aae784-0f2b-44e5-b5f2-8ee6724a0f71"],
 "\n\[Delta]G1 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], "(", 
         SuperscriptBox[
          RowBox[{"(", "iD", ")"}], "2"], ")"}], "2"], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"4efdacfd-9749-4246-b2cb-f781734c7b48"],
 "\nsB = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", 
          SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"2e3b67cf-251f-4389-b55f-f54c7ab108e3"],
 "\nsE = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["b", "_"], "v"], " ", "[", 
         RowBox[{
          RowBox[{"(", "ivD", ")"}], ",", 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Alpha]"], ")"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{"(", "ivD", ")"}], ",", 
         RowBox[{"(", 
          SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"43333968-024a-41a3-8f89-f7557cac7661"],
 "\nsqB = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], " ", "[", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Mu]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"(", 
            SuperscriptBox["iD", "\[Mu]"], ")"}], ",", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"(", 
              SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
             RowBox[{"(", 
              SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"f383aad3-5c85-4ba6-8b03-f0cb64acd466"],
 "\n\[Delta]\[Rho]LS = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    FractionBox["1", "2"], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          SubscriptBox["iD", "\[Alpha]"], ")"}], ",", 
         RowBox[{"[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", "iD", ")"}], "2"], ",", 
           RowBox[{"(", 
            SubscriptBox["iD", "\[Beta]"], ")"}]}], "]"}]}], "}"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"a33e82dc-630b-495d-971f-bfba3d1cce10"],
 "\n\[Delta]G2= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "iD", ")"}], "2"], ",", 
         RowBox[{
          RowBox[{"(", 
           SubscriptBox["iD", "\[Alpha]"], ")"}], 
          RowBox[{"(", 
           SubscriptBox["iD", "\[Beta]"], ")"}]}]}], "}"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"f64a6e17-7553-4ed8-b3a5-55c425d90461"],
 "\n\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "1"], TraditionalForm]],ExpressionUUID->
  "e0a4c1ea-d76e-4394-8427-cc213913d2cf"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], "(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "ivD", ")"}], "3"], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"2a05abb4-b71b-4f83-b498-3564016438f7"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "2"], TraditionalForm]],ExpressionUUID->
  "1dd9f8ac-8e6b-4098-9596-31819becdcf0"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["b", "_"], "v"], "(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], " ", 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"bf315d87-2354-43cd-adf4-b7ae80fd9473"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "3"], TraditionalForm]],ExpressionUUID->
  "5127efee-fcb3-44fa-8798-20ebe469df99"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Nu]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Nu]"], ")"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"c2519cf2-2548-46bf-9494-5f79cd0b3571"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "4"], TraditionalForm]],ExpressionUUID->
  "2feeb6c2-cddd-4a75-a460-336e5e18170a"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", "ivD", ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"cd3f973c-4dd7-44d6-9368-98eae6955c87"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "5"], TraditionalForm]],ExpressionUUID->
  "df7de205-c7bf-4d57-8ec0-6a2ca7b9a0a5"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       RowBox[{"(", "ivD", ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"8283a398-3f2a-40d4-914b-c3debd746716"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "6"], TraditionalForm]],ExpressionUUID->
  "4b267179-edcd-48e4-a6d5-55afe1bdd122"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Nu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Nu]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"9d22a4c2-848b-4f5c-a608-2ca5736dfa5c"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "7"], TraditionalForm]],ExpressionUUID->
  "7e3b7f33-24a4-48c4-8d5b-56d0091647ad"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Nu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], " ", 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Nu]"], ")"}], " ", 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"dbffadb5-036a-48a1-9f4e-a07c448f2dd8"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "8"], TraditionalForm]],ExpressionUUID->
  "e9a814c5-ce13-48c2-9372-9ece361ceb26"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "ivD", ")"}], "3"], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"54787d61-06cd-41d8-ae79-dd9fd93e2762"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "9"], TraditionalForm]],ExpressionUUID->
  "2c6f94f3-7062-4f9f-ae3f-07cf06075527"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"230af0c1-844d-4ca7-8c92-74fe109a865f"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "10"], TraditionalForm]],ExpressionUUID->
  "65248699-b88a-4911-96b8-bbe8e2ee6d97"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"4947040b-a120-4f87-8928-9553c3d2a347"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "11"], TraditionalForm]],ExpressionUUID->
  "4e07b11d-cf8d-43a1-8c87-cfdd54388e64"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"9cdc3dfd-1d72-49f5-af82-53147c3278ab"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "12"], TraditionalForm]],ExpressionUUID->
  "b6779afc-74e5-4cd7-af91-b95e97aaca41"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"6196e660-9911-471c-aba7-d964a535d512"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "13"], TraditionalForm]],ExpressionUUID->
  "7ffe608a-4353-45c2-b3f4-480d7ea1780e"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"bc170cef-3195-4bce-86bc-b71e59ba95e7"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "14"], TraditionalForm]],ExpressionUUID->
  "28643369-ed0d-4687-9087-97d84b05b79b"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"96c73b1e-45c5-4dfc-b89a-6fa98f4c7519"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "15"], TraditionalForm]],ExpressionUUID->
  "f2f39b39-bc09-4576-8752-763bc8c668cd"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       SuperscriptBox[
        RowBox[{"(", "iD", ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"660756a9-783b-47e0-a5eb-adabfa69bae6"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "16"], TraditionalForm]],ExpressionUUID->
  "2b3c8fc2-4037-48ba-af74-4a04c939b0d7"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"f9283655-b87e-4564-a0c8-7c166ed4cbc1"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "17"], TraditionalForm]],ExpressionUUID->
  "e68983be-3c11-4680-9fd5-66cadd38a4c5"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"e9c69f94-f080-4d28-a727-30f89f2a7df3"],
 "\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "18"], TraditionalForm]],ExpressionUUID->
  "7cea8110-4c0b-4229-a3bd-d4e0c2451f4f"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "MB"}]], 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"B", "|", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["b", "_"], "v"], " ", 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Alpha]"], ")"}], 
       RowBox[{"(", "ivD", ")"}], 
       RowBox[{"(", 
        SuperscriptBox["iD", "\[Mu]"], ")"}], 
       RowBox[{"(", 
        SubscriptBox["iD", "\[Beta]"], ")"}], 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["i\[Sigma]", "\[Alpha]\[Beta]"]}], ")"}], 
       SubscriptBox["b", "v"]}], "|", "B"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],ExpressionUUID->"433ec3a8-d096-42b1-b012-1a2584cd665f"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.904879946313698*^9, 3.904879967954282*^9}, {
  3.9048800117676787`*^9, 3.9048800247480164`*^9}, {3.9048801078659267`*^9, 
  3.9048801211738825`*^9}, {3.9048801677941113`*^9, 3.9048801677941113`*^9}, {
  3.9048803131152096`*^9, 3.904880526304542*^9}, {3.904880559502771*^9, 
  3.904880613327421*^9}, {3.9048807905951366`*^9, 3.90488086175217*^9}, {
  3.90488089448263*^9, 3.9048809792825713`*^9}, {3.904881146339357*^9, 
  3.904881237695772*^9}, {3.9048812772295256`*^9, 3.9048814573761153`*^9}, {
  3.9048817240790787`*^9, 3.9048819536013174`*^9}, {3.9048823972925997`*^9, 
  3.904882702442922*^9}, {3.9048828014503565`*^9, 3.904882911644409*^9}, {
  3.904883020081444*^9, 3.904883028057373*^9}, {3.9048830602971115`*^9, 
  3.9048831265425744`*^9}},ExpressionUUID->"9df1b3ce-5743-449e-abde-\
6080a7bdca6d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 3",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 
  3.896861229653218*^9}},ExpressionUUID->"8aad2349-e864-4c7d-86fa-\
6784092f214b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8968614328021154`*^9, 3.8968614548197346`*^9}, 
   3.904880887254822*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"04575871-415a-46e5-8df4-843d31c14a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim3", "=", 
   FractionBox[
    RowBox[{"MB", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["mb", "2"]}], "+", "\[Mu]G", "-", "\[Mu]P", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["mb", "2"], " ", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["mb", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.896861239767127*^9}, {
   3.8968612823733735`*^9, 3.8968612880607166`*^9}, 3.9467202677349544`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"211c491d-5122-4591-b3ca-470dcc8465fd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 4",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 
  3.896861257082615*^9}},ExpressionUUID->"af872d39-3163-4041-a01b-\
d8a07cbd06a0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", 
    SubscriptBox["iD", "\[Rho]"], " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896861464742781*^9, 3.8968614899087095`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"92823ea7-1fda-479e-87c1-63f82035f01a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      SuperscriptBox["mb", "4"]}]], "MB", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"DiracGamma", "[", 
        RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", "rG"}], "+", 
         RowBox[{"2", " ", "mb", " ", "sB"}], "-", 
         RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "-", 
         RowBox[{"2", " ", "mb", " ", "\[Delta]G2"}], "-", 
         RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]P"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "10"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["r", "13"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["mb", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]G", "-", "\[Mu]P"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", "rG"}], "+", 
            RowBox[{"2", " ", "mb", " ", "sB"}], "-", 
            RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "-", 
            RowBox[{"2", " ", "mb", " ", "\[Delta]G2"}], "-", 
            RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["mb", "3"], " ", "\[Mu]P"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mb", "2"], " ", "\[Rho]D"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.8968612584884796`*^9}, {
   3.8968612984849806`*^9, 3.8968613014348793`*^9}, 3.9467203727379017`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"939e94c6-67f9-4247-aac7-592c5c4623bf"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 5",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 
  3.89686125933936*^9}},ExpressionUUID->"02d5eb51-daaa-49ce-a742-\
4c937708af83"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", 
    SubscriptBox["iD", "\[Rho]"], 
    SubscriptBox["iD", "\[Sigma]"], " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896861476536459*^9, 3.896861487328212*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"32c98a26-d101-4537-8c31-308b60aabd2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"115200", " ", 
      SuperscriptBox["mb", "3"]}]], "MB", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2400"}], " ", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
       RowBox[{"Eps", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", "rG"}], "+", 
         RowBox[{"2", " ", "mb", " ", "sB"}], "-", 
         RowBox[{"mb", " ", "\[Delta]G2"}], "+", 
         RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "10"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["r", "13"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
      RowBox[{"2400", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "mb", " ", "rE"}], "-", 
               RowBox[{"4", " ", "mb", " ", "rG"}], "-", 
               RowBox[{"8", " ", "mb", " ", "sB"}], "+", 
               RowBox[{"12", " ", "mb", " ", "sE"}], "+", 
               RowBox[{"10", " ", "mb", " ", "\[Delta]G1"}], "+", 
               RowBox[{"9", " ", "mb", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mb", "3"], " ", "\[Mu]P"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mb", "2"], " ", "\[Rho]D"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mb", " ", "rE"}], "-", 
               RowBox[{"mb", " ", "rG"}], "-", 
               RowBox[{"2", " ", "mb", " ", "sB"}], "+", 
               RowBox[{"4", " ", "mb", " ", "sE"}], "+", 
               RowBox[{"6", " ", "mb", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mb", "3"], " ", "\[Mu]P"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"DiracGamma", "[", 
              RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"DiracGamma", "[", 
              RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "mb", " ", "rE"}], "+", 
            RowBox[{"mb", " ", "rG"}], "+", 
            RowBox[{"2", " ", "mb", " ", "sB"}], "-", 
            RowBox[{"2", " ", "mb", " ", "sE"}], "-", 
            RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "-", 
            RowBox[{"2", " ", "mb", " ", "\[Delta]G2"}], "-", 
            RowBox[{"mb", " ", "\[Delta]\[Rho]D"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mb", "2"], " ", "\[Rho]D"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2400", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", 
             RowBox[{"(", 
              RowBox[{"rG", "+", 
               RowBox[{"2", " ", "sB"}], "-", 
               RowBox[{"2", " ", "\[Delta]G1"}], "-", 
               RowBox[{"2", " ", "\[Delta]G2"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mb", "3"], " ", "\[Mu]P"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "-", 
               SubscriptBox["r", "11"], "-", 
               SubscriptBox["r", "12"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"rG", "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "sB"}], "+", "\[Delta]G1", "+", "\[Delta]G2", 
                  "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mb", "2"], " ", "\[Mu]P"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "-", 
               SubscriptBox["r", "11"], "-", 
               SubscriptBox["r", "12"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"960", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2624"}], " ", "mb", " ", "rE"}], "+", 
            RowBox[{"3", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"356", " ", "rG"}], "+", 
               RowBox[{"31", " ", "sqB"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"400", " ", "sB"}], "-", 
                  RowBox[{"434", " ", "sE"}], "+", 
                  RowBox[{"14", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"139", " ", "\[Delta]G2"}], "-", 
                  RowBox[{"24", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"11", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"40", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"684", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"1744", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"2730", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1716", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"601", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"753", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"861", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"684", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"579", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1387", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1485", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"1467", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"222", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1716", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"199", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"402", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"753", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"459", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"820", " ", "mb", " ", "rE"}], "-", 
            RowBox[{"3", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"70", " ", "rG"}], "+", 
               RowBox[{"294", " ", "sB"}], "-", 
               RowBox[{"520", " ", "sE"}], "+", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"10", " ", "\[Delta]G1"}], "-", 
               RowBox[{"131", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"774", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"754", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"1356", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1122", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"379", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"309", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"774", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"579", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"589", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"879", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"891", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"414", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1122", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"223", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"156", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"153", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "364"}], " ", "rE"}], "+", 
               RowBox[{"148", " ", "rG"}], "+", 
               RowBox[{"660", " ", "sB"}], "-", 
               RowBox[{"660", " ", "sE"}], "+", 
               RowBox[{"15", " ", "sqB"}], "+", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"225", " ", "\[Delta]G2"}], "-", 
               RowBox[{"188", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"240", " ", "mb", " ", "\[Rho]D"}], "+", 
               RowBox[{"360", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"242", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"360", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"210", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"74", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"120", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"135", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"45", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"60", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"197", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"195", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"180", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"210", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"45", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"120", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"90", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
            RowBox[{"4", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               SubscriptBox["r", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "16"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2112", " ", "rE"}], "-", 
               RowBox[{"364", " ", "rG"}], "-", 
               RowBox[{"1296", " ", "sB"}], "+", 
               RowBox[{"4536", " ", "sE"}], "-", 
               RowBox[{"69", " ", "sqB"}], "-", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1020", " ", "\[Delta]G2"}], "-", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"300", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"636", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"208", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"582", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"63", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"381", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"157", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"459", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"453", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"330", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"66", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"960", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2624"}], " ", "mb", " ", "rE"}], "+", 
            RowBox[{"3", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"356", " ", "rG"}], "+", 
               RowBox[{"31", " ", "sqB"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"400", " ", "sB"}], "-", 
                  RowBox[{"434", " ", "sE"}], "+", 
                  RowBox[{"14", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"139", " ", "\[Delta]G2"}], "-", 
                  RowBox[{"24", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"11", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"40", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"684", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"1744", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"2730", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1716", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"601", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"753", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"861", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"684", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"579", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1387", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1485", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"1467", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"222", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1716", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"199", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"402", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"753", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"459", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"820", " ", "mb", " ", "rE"}], "-", 
            RowBox[{"3", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"70", " ", "rG"}], "+", 
               RowBox[{"294", " ", "sB"}], "-", 
               RowBox[{"520", " ", "sE"}], "+", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"10", " ", "\[Delta]G1"}], "-", 
               RowBox[{"131", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"774", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"754", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"1356", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1122", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"379", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"309", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"774", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"579", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"589", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"879", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"891", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"414", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1122", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"223", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"156", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"153", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "364"}], " ", "rE"}], "+", 
               RowBox[{"148", " ", "rG"}], "+", 
               RowBox[{"660", " ", "sB"}], "-", 
               RowBox[{"660", " ", "sE"}], "+", 
               RowBox[{"15", " ", "sqB"}], "+", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"225", " ", "\[Delta]G2"}], "-", 
               RowBox[{"188", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"240", " ", "mb", " ", "\[Rho]D"}], "+", 
               RowBox[{"360", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"242", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"360", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"210", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"74", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"120", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"135", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"45", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"60", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"197", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"195", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"180", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"210", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"45", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"120", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"90", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
            RowBox[{"4", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               SubscriptBox["r", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "16"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2112", " ", "rE"}], "-", 
               RowBox[{"364", " ", "rG"}], "-", 
               RowBox[{"1296", " ", "sB"}], "+", 
               RowBox[{"4536", " ", "sE"}], "-", 
               RowBox[{"69", " ", "sqB"}], "-", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1020", " ", "\[Delta]G2"}], "-", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"300", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"636", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"208", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"582", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"63", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"381", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"157", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"459", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"453", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"330", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"636", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"66", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4800", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24832"}], " ", "rE"}], "+", 
               RowBox[{"10204", " ", "rG"}], "+", 
               RowBox[{"50752", " ", "sB"}], "-", 
               RowBox[{"50856", " ", "sE"}], "+", 
               RowBox[{"47", " ", "sqB"}], "+", 
               RowBox[{"4104", " ", "\[Delta]G1"}], "-", 
               RowBox[{"9564", " ", "\[Delta]G2"}], "-", 
               RowBox[{"3344", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"3036", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{"4800", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2508", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"16832", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"27678", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"14028", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"5915", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"10107", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"9927", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"2508", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3153", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"14465", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"13095", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"15369", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"786", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"14028", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"3533", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"2382", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"10107", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"7545", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7540", " ", "rE"}], "-", 
               RowBox[{"1940", " ", "rG"}], "-", 
               RowBox[{"8258", " ", "sB"}], "+", 
               RowBox[{"14264", " ", "sE"}], "-", 
               RowBox[{"148", " ", "sqB"}], "-", 
               RowBox[{"510", " ", "\[Delta]G1"}], "+", 
               RowBox[{"3291", " ", "\[Delta]G2"}], "-", 
               RowBox[{"80", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"264", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6042", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"6938", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"12324", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"9754", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3621", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2363", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"3019", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6042", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"5037", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5459", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"7773", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"8109", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3558", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"9754", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2425", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1196", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2363", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1823", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3732"}], " ", "rE"}], "+", 
               RowBox[{"1434", " ", "rG"}], "+", 
               RowBox[{"7480", " ", "sB"}], "-", 
               RowBox[{"7228", " ", "sE"}], "-", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"198", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"321", " ", "\[Delta]G2"}], "-", 
                  RowBox[{"688", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"84", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"400", " ", "mb", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]D"}], "+", 
                    RowBox[{"3", " ", "\[Rho]LS"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"111", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2410", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"4128", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1918", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"764", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1718", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"1711", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"111", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"261", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"2236", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1950", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2265", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"87", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1918", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"612", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"152", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1718", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1559", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20256", " ", "rE"}], "-", 
               RowBox[{"3292", " ", "rG"}], "-", 
               RowBox[{"11408", " ", "sB"}], "+", 
               RowBox[{"43752", " ", "sE"}], "-", 
               RowBox[{"751", " ", "sqB"}], "-", 
               RowBox[{"312", " ", "\[Delta]G1"}], "+", 
               RowBox[{"9684", " ", "\[Delta]G2"}], "-", 
               RowBox[{"208", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"3204", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6220", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"1832", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"5610", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"1821", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"697", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3735", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1439", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"4569", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4383", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3342", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"1291", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"530", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"167", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"44", " ", "sB"}], "+", 
               RowBox[{"480", " ", "sE"}], "-", 
               RowBox[{"13", " ", "sqB"}], "+", 
               RowBox[{"124", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"80", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"32", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "14"]}], "+", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4800", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "24832"}], " ", "rE"}], "+", 
               RowBox[{"10204", " ", "rG"}], "+", 
               RowBox[{"50752", " ", "sB"}], "-", 
               RowBox[{"50856", " ", "sE"}], "+", 
               RowBox[{"47", " ", "sqB"}], "+", 
               RowBox[{"4104", " ", "\[Delta]G1"}], "-", 
               RowBox[{"9564", " ", "\[Delta]G2"}], "-", 
               RowBox[{"3344", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"3036", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{"4800", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2508", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"16832", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"27678", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"14028", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"5915", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"10107", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"9927", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"2508", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3153", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"14465", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"13095", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"15369", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"786", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"14028", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"3533", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"2382", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"10107", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"7545", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7540", " ", "rE"}], "-", 
               RowBox[{"1940", " ", "rG"}], "-", 
               RowBox[{"8258", " ", "sB"}], "+", 
               RowBox[{"14264", " ", "sE"}], "-", 
               RowBox[{"148", " ", "sqB"}], "-", 
               RowBox[{"510", " ", "\[Delta]G1"}], "+", 
               RowBox[{"3291", " ", "\[Delta]G2"}], "-", 
               RowBox[{"80", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"264", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6042", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"6938", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"12324", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"9754", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3621", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2363", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"3019", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6042", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"5037", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5459", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"7773", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"8109", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3558", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"9754", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2425", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1196", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2363", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1823", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3732"}], " ", "rE"}], "+", 
               RowBox[{"1434", " ", "rG"}], "+", 
               RowBox[{"7480", " ", "sB"}], "-", 
               RowBox[{"7228", " ", "sE"}], "-", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"198", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"321", " ", "\[Delta]G2"}], "-", 
                  RowBox[{"688", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"84", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"400", " ", "mb", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]D"}], "+", 
                    RowBox[{"3", " ", "\[Rho]LS"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"111", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2410", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"4128", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"1918", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"764", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1718", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"1711", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"111", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"261", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"2236", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1950", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2265", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"87", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"1918", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"612", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"152", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1718", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1559", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20256", " ", "rE"}], "-", 
               RowBox[{"3292", " ", "rG"}], "-", 
               RowBox[{"11408", " ", "sB"}], "+", 
               RowBox[{"43752", " ", "sE"}], "-", 
               RowBox[{"751", " ", "sqB"}], "-", 
               RowBox[{"312", " ", "\[Delta]G1"}], "+", 
               RowBox[{"9684", " ", "\[Delta]G2"}], "-", 
               RowBox[{"208", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"3204", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6220", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"1832", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"5610", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"1821", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"697", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3735", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1439", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"4569", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4383", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3342", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6220", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"1291", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"530", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"187", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"167", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"44", " ", "sB"}], "+", 
               RowBox[{"480", " ", "sE"}], "-", 
               RowBox[{"13", " ", "sqB"}], "+", 
               RowBox[{"124", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"80", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"32", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "14"]}], "+", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4800", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8860", " ", "rE"}], "-", 
               RowBox[{"2260", " ", "rG"}], "-", 
               RowBox[{"9382", " ", "sB"}], "+", 
               RowBox[{"16936", " ", "sE"}], "-", 
               RowBox[{"272", " ", "sqB"}], "-", 
               RowBox[{"90", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4569", " ", "\[Delta]G2"}], "+", 
               RowBox[{"80", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"24", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9438", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"8142", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"14796", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"12686", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3959", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1897", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"3161", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"9438", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6543", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"6321", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"9807", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"9711", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"4722", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"12686", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2035", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1924", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1897", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1237", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27648", " ", "rE"}], "-", 
               RowBox[{"11156", " ", "rG"}], "-", 
               RowBox[{"45248", " ", "sB"}], "+", 
               RowBox[{"53304", " ", "sE"}], "-", 
               RowBox[{"1813", " ", "sqB"}], "+", 
               RowBox[{"744", " ", "\[Delta]G1"}], "+", 
               RowBox[{"23796", " ", "\[Delta]G2"}], "+", 
               RowBox[{"2416", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"396", " ", "\[Delta]\[Rho]LS"}], "-", 
               RowBox[{"4800", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3724", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"6016", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"8974", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6764", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"2035", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1651", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"2431", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"3724", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"2809", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"4425", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5535", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4657", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"1218", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6764", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"149", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1886", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1651", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"545", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3548"}], " ", "rE"}], "+", 
               RowBox[{"1526", " ", "rG"}], "+", 
               RowBox[{"5720", " ", "sB"}], "-", 
               RowBox[{"5972", " ", "sE"}], "+", 
               RowBox[{"307", " ", "sqB"}], "-", 
               RowBox[{"234", " ", "\[Delta]G1"}], "-", 
               RowBox[{"3537", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "424"}], " ", "\[Delta]\[Rho]D"}], "-", 
                  RowBox[{"63", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"300", " ", "mb", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]D"}], "+", 
                    RowBox[{"3", " ", "\[Rho]LS"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"789", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2430", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3072", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"2282", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"716", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"682", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"989", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"789", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"939", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1704", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1950", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"1335", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"2282", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"32", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"748", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"682", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"241", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "sB"}], "+", 
               RowBox[{"480", " ", "sE"}], "-", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"116", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"49", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"80", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"49", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"23", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21984", " ", "rE"}], "-", 
               RowBox[{"3988", " ", "rG"}], "-", 
               RowBox[{"14512", " ", "sB"}], "+", 
               RowBox[{"46968", " ", "sE"}], "-", 
               RowBox[{"629", " ", "sqB"}], "-", 
               RowBox[{"168", " ", "\[Delta]G1"}], "+", 
               RowBox[{"10716", " ", "\[Delta]G2"}], "-", 
               RowBox[{"112", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"2796", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6500", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2328", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"6030", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"1919", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"233", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"563", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3885", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1701", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"4611", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4677", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3258", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"1129", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"790", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"233", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"227", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4800", " ", 
          SuperscriptBox["mb", "3"], " ", "\[Mu]G"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8860", " ", "rE"}], "-", 
               RowBox[{"2260", " ", "rG"}], "-", 
               RowBox[{"9382", " ", "sB"}], "+", 
               RowBox[{"16936", " ", "sE"}], "-", 
               RowBox[{"272", " ", "sqB"}], "-", 
               RowBox[{"90", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4569", " ", "\[Delta]G2"}], "+", 
               RowBox[{"80", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"24", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9438", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"8142", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"14796", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"12686", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3959", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1897", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"3161", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"9438", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6543", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"6321", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"9807", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"9711", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"4722", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"12686", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2035", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1924", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1897", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"1237", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27648", " ", "rE"}], "-", 
               RowBox[{"11156", " ", "rG"}], "-", 
               RowBox[{"45248", " ", "sB"}], "+", 
               RowBox[{"53304", " ", "sE"}], "-", 
               RowBox[{"1813", " ", "sqB"}], "+", 
               RowBox[{"744", " ", "\[Delta]G1"}], "+", 
               RowBox[{"23796", " ", "\[Delta]G2"}], "+", 
               RowBox[{"2416", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"396", " ", "\[Delta]\[Rho]LS"}], "-", 
               RowBox[{"4800", " ", "mb", " ", "\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3724", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"6016", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"8974", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6764", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"2035", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"1651", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"2431", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"3724", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"2809", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"4425", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5535", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4657", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"1218", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6764", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"149", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"1886", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"1651", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"545", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3548"}], " ", "rE"}], "+", 
               RowBox[{"1526", " ", "rG"}], "+", 
               RowBox[{"5720", " ", "sB"}], "-", 
               RowBox[{"5972", " ", "sE"}], "+", 
               RowBox[{"307", " ", "sqB"}], "-", 
               RowBox[{"234", " ", "\[Delta]G1"}], "-", 
               RowBox[{"3537", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "424"}], " ", "\[Delta]\[Rho]D"}], "-", 
                  RowBox[{"63", " ", "\[Delta]\[Rho]LS"}], "+", 
                  RowBox[{"300", " ", "mb", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Rho]D"}], "+", 
                    RowBox[{"3", " ", "\[Rho]LS"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"789", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2430", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3072", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"2282", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"716", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"682", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"989", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"789", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"939", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1704", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"1950", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"1335", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"213", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"2282", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"32", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"748", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"682", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"241", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "sB"}], "+", 
               RowBox[{"480", " ", "sE"}], "-", 
               RowBox[{"7", " ", "sqB"}], "+", 
               RowBox[{"116", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"49", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"80", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"29", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"49", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"21", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"23", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21984", " ", "rE"}], "-", 
               RowBox[{"3988", " ", "rG"}], "-", 
               RowBox[{"14512", " ", "sB"}], "+", 
               RowBox[{"46968", " ", "sE"}], "-", 
               RowBox[{"629", " ", "sqB"}], "-", 
               RowBox[{"168", " ", "\[Delta]G1"}], "+", 
               RowBox[{"10716", " ", "\[Delta]G2"}], "-", 
               RowBox[{"112", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"2796", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6500", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2328", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"6030", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"1919", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"233", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"563", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3885", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"1701", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"4611", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4677", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3258", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6500", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"1129", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"790", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"233", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"227", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.896861260865119*^9}, {
   3.8968613157402344`*^9, 3.8968613201642237`*^9}, 3.9467204123937845`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"12dc97ce-2e28-41e1-8d94-8394848588f2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 6",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 3.896861229653218*^9}, 
   3.8968612620853596`*^9},ExpressionUUID->"b22bcb68-c691-4b99-bc29-\
132bf93af0dc"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", 
    SubscriptBox["iD", "\[Rho]"], 
    SubscriptBox["iD", "\[Sigma]"], 
    SubscriptBox["iD", "\[Lambda]"], " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8968615268348036`*^9, 3.8968615334483776`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"5194decf-16a7-4a70-b72d-8ed3f2a07b97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim6", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"28800", " ", 
      SuperscriptBox["mb", "2"]}]], "MB", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1200", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Delta]G1"}], "+", 
               RowBox[{"3", " ", "\[Delta]G2"}], "+", 
               RowBox[{"2", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"4", " ", "mb", " ", "\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "+", 
            RowBox[{"mb", " ", "\[Delta]G2"}], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "15"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "+", 
            RowBox[{"mb", " ", "\[Delta]G2"}], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "15"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Delta]G1"}], "+", "\[Delta]G2", "+", 
               RowBox[{"2", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"4", " ", "mb", " ", "\[Rho]D"}]}], ")"}]}], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "15"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"rG", "+", 
            RowBox[{"2", " ", "sB"}], "-", "\[Delta]G2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "+", 
               RowBox[{"2", " ", "sB"}], "+", 
               RowBox[{"32", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"24", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"25", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "sB"}], "-", "sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               SubscriptBox["r", "6"], "-", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "+", 
               SubscriptBox["r", "15"], "-", 
               SubscriptBox["r", "17"], "-", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            SubscriptBox["r", "15"], "-", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"rG", "+", 
            RowBox[{"2", " ", "sB"}], "-", "\[Delta]G2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "+", 
               RowBox[{"2", " ", "sB"}], "+", 
               RowBox[{"32", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"24", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"25", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "sB"}], "-", "sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               SubscriptBox["r", "6"], "-", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "+", 
               SubscriptBox["r", "15"], "-", 
               SubscriptBox["r", "17"], "-", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            SubscriptBox["r", "15"], "-", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "v", "]"}], ",", 
           RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"160", " ", "sB"}], "+", 
               RowBox[{"76", " ", "sE"}], "+", 
               RowBox[{"19", " ", "sqB"}], "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"129", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"288", " ", "rE"}], "-", 
               RowBox[{"116", " ", "rG"}], "-", 
               RowBox[{"416", " ", "sB"}], "+", 
               RowBox[{"696", " ", "sE"}], "-", 
               RowBox[{"49", " ", "sqB"}], "+", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"300", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"60", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sqB"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"96", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"75", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"21", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "17"]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "100"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"134", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"124", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"100", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"45", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"115", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"69", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"50", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"124", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"17", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["r", "3"], "-", 
                  SubscriptBox["r", "4"], "+", 
                  SubscriptBox["r", "6"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  SubscriptBox["r", "13"], "-", 
                  SubscriptBox["r", "14"], "+", 
                  SubscriptBox["r", "15"], "+", 
                  SubscriptBox["r", "16"], "+", 
                  SubscriptBox["r", "17"], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "v", "]"}], ",", 
           RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"160", " ", "sB"}], "+", 
               RowBox[{"76", " ", "sE"}], "+", 
               RowBox[{"19", " ", "sqB"}], "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"129", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"288", " ", "rE"}], "-", 
               RowBox[{"116", " ", "rG"}], "-", 
               RowBox[{"416", " ", "sB"}], "+", 
               RowBox[{"696", " ", "sE"}], "-", 
               RowBox[{"49", " ", "sqB"}], "+", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"300", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"60", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sqB"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"96", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"75", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"21", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "17"]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "100"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"134", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"124", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"100", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"45", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"115", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"69", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"50", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"124", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"17", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"23", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["r", "3"], "-", 
                  SubscriptBox["r", "4"], "+", 
                  SubscriptBox["r", "6"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  SubscriptBox["r", "13"], "-", 
                  SubscriptBox["r", "14"], "+", 
                  SubscriptBox["r", "15"], "+", 
                  SubscriptBox["r", "16"], "+", 
                  SubscriptBox["r", "17"], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "v", "]"}], ",", 
           RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"160", " ", "sB"}], "+", 
               RowBox[{"76", " ", "sE"}], "+", 
               RowBox[{"19", " ", "sqB"}], "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"129", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1488", " ", "rE"}], "-", 
               RowBox[{"716", " ", "rG"}], "-", 
               RowBox[{"2816", " ", "sB"}], "+", 
               RowBox[{"2856", " ", "sE"}], "-", 
               RowBox[{"109", " ", "sqB"}], "+", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1260", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"180", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sqB"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"96", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"75", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"21", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "17"]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "160"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"534", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"364", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"103", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"143", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"199", " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"160", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"105", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"237", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"315", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"249", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"364", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"17", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"86", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"143", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["r", "3"], "-", 
                  SubscriptBox["r", "4"], "+", 
                  SubscriptBox["r", "6"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  SubscriptBox["r", "13"], "-", 
                  SubscriptBox["r", "14"], "+", 
                  SubscriptBox["r", "15"], "+", 
                  SubscriptBox["r", "16"], "+", 
                  SubscriptBox["r", "17"], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"113", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "v", "]"}], ",", 
           RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"160", " ", "sB"}], "+", 
               RowBox[{"76", " ", "sE"}], "+", 
               RowBox[{"19", " ", "sqB"}], "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"129", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1488", " ", "rE"}], "-", 
               RowBox[{"716", " ", "rG"}], "-", 
               RowBox[{"2816", " ", "sB"}], "+", 
               RowBox[{"2856", " ", "sE"}], "-", 
               RowBox[{"109", " ", "sqB"}], "+", 
               RowBox[{"24", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1260", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"180", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sqB"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"96", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"75", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"21", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "17"]}]}], ")"}]}], "+", 
            RowBox[{"53", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "160"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"534", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"364", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"103", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"143", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"199", " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"160", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"105", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"237", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"315", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"249", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"364", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"17", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"86", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"143", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["r", "3"], "-", 
                  SubscriptBox["r", "4"], "+", 
                  SubscriptBox["r", "6"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  SubscriptBox["r", "13"], "-", 
                  SubscriptBox["r", "14"], "+", 
                  SubscriptBox["r", "15"], "+", 
                  SubscriptBox["r", "16"], "+", 
                  SubscriptBox["r", "17"], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"113", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"16", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"56", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"28", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"56", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"28", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"56", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"28", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"64", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"52", " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"52", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", "mb", " ", "rE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "rG", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", "mb", " ", "sB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"96", " ", "mb", " ", "sE", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "mb", " ", "sqB", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"168", " ", "mb", " ", "\[Delta]G1", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"84", " ", "mb", " ", "\[Delta]G2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"72", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
         RowBox[{"24", " ", "mb", " ", "\[Delta]\[Rho]LS", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]D", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"384", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"240", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{"168", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "-", 
         RowBox[{"216", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{"168", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"384", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "13"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"240", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"336", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "-", 
         RowBox[{"168", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "16"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "-", 
         RowBox[{"216", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"52", " ", "mb", " ", "rE"}], "-", 
               RowBox[{"4", " ", "mb", " ", "rG"}], "-", 
               RowBox[{"4", " ", "mb", " ", "sB"}], "+", 
               RowBox[{"52", " ", "mb", " ", "sE"}], "+", 
               RowBox[{"mb", " ", "sqB"}], "+", 
               RowBox[{"16", " ", "mb", " ", "\[Delta]G1"}], "+", 
               RowBox[{"8", " ", "mb", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"60", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"26", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"26", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"60", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"52", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"26", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"22", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"52", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "mb", " ", "rE"}], "-", 
               RowBox[{"4", " ", "mb", " ", "rG"}], "-", 
               RowBox[{"4", " ", "mb", " ", "sB"}], "+", 
               RowBox[{"12", " ", "mb", " ", "sE"}], "+", 
               RowBox[{"mb", " ", "sqB"}], "+", 
               RowBox[{"16", " ", "mb", " ", "\[Delta]G1"}], "+", 
               RowBox[{"8", " ", "mb", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"52", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{"336", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mb", " ", "rE"}], "-", 
               RowBox[{"4", " ", "mb", " ", "rG"}], "-", 
               RowBox[{"4", " ", "mb", " ", "sB"}], "+", 
               RowBox[{"2", " ", "mb", " ", "sE"}], "+", 
               RowBox[{"mb", " ", "sqB"}], "-", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]G1"}], "-", 
               RowBox[{"2", " ", "mb", " ", "\[Delta]G2"}], "-", 
               RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "-", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "+", 
               SubscriptBox["r", "16"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mb", " ", "rE"}], "+", 
               RowBox[{"4", " ", "mb", " ", "rG"}], "+", 
               RowBox[{"4", " ", "mb", " ", "sB"}], "-", 
               RowBox[{"2", " ", "mb", " ", "sE"}], "-", 
               RowBox[{"mb", " ", "sqB"}], "+", 
               RowBox[{"4", " ", "mb", " ", "\[Delta]G1"}], "+", 
               RowBox[{"2", " ", "mb", " ", "\[Delta]G2"}], "+", 
               RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"2", " ", "mb", " ", "\[Delta]\[Rho]LS"}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "4"]}], "-", 
               SubscriptBox["r", "5"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "-", 
               SubscriptBox["r", "16"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"15", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"rG", "+", 
            RowBox[{"2", " ", "sB"}], "-", "\[Delta]G2"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"40", " ", "sB"}], "+", 
               RowBox[{"36", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "12"]}], "+", 
               SubscriptBox["r", "13"], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "80"}], " ", "rE"}], "+", 
               RowBox[{"20", " ", "rG"}], "+", 
               RowBox[{"80", " ", "sB"}], "-", 
               RowBox[{"136", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"36", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"38", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"46", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"16", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"25", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"27", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"33", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"37", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"46", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "-", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            SubscriptBox["r", "15"], "-", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               SubscriptBox["r", "11"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"15", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"rG", "+", 
            RowBox[{"2", " ", "sB"}], "-", "\[Delta]G2"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"40", " ", "sB"}], "+", 
               RowBox[{"36", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "12"]}], "+", 
               SubscriptBox["r", "13"], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "80"}], " ", "rE"}], "+", 
               RowBox[{"20", " ", "rG"}], "+", 
               RowBox[{"80", " ", "sB"}], "-", 
               RowBox[{"136", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"36", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"38", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"46", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"16", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"30", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"25", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"27", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"33", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"37", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"46", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "-", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            SubscriptBox["r", "15"], "-", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "v", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               SubscriptBox["r", "11"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "15"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"15", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20"}], " ", "rE"}], "+", 
               RowBox[{"10", " ", "rG"}], "+", 
               RowBox[{"40", " ", "sB"}], "-", 
               RowBox[{"36", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"16", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "rE"}], "-", 
               RowBox[{"8", " ", "rG"}], "-", 
               RowBox[{"40", " ", "sB"}], "+", 
               RowBox[{"48", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"38", " ", "sB"}], "+", 
               RowBox[{"112", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"24", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "sqB"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                    "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"10", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"10", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "12"]}], "+", 
            SubscriptBox["r", "13"], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"126", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"67", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"73", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"73", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"13", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"84", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"86", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"27", " ", 
                SubscriptBox["r", "5"]}], "-", 
               SubscriptBox["r", "6"], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"78", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"53", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"61", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"65", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"42", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"86", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "16"]}], "-", 
               SubscriptBox["r", "17"], "-", 
               SubscriptBox["r", "18"], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  SubscriptBox["r", "5"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  SubscriptBox["r", "7"], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  SubscriptBox["r", "10"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  SubscriptBox["r", "16"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20"}], " ", "rE"}], "+", 
               RowBox[{"10", " ", "rG"}], "+", 
               RowBox[{"40", " ", "sB"}], "-", 
               RowBox[{"36", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"16", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "rE"}], "-", 
               RowBox[{"8", " ", "rG"}], "-", 
               RowBox[{"40", " ", "sB"}], "+", 
               RowBox[{"48", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"38", " ", "sB"}], "+", 
               RowBox[{"112", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"24", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "sqB"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                    "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"10", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"10", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "12"]}], "+", 
            SubscriptBox["r", "13"], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"126", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"33", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"67", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"73", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"73", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"20", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"27", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"13", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"84", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"86", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"27", " ", 
                SubscriptBox["r", "5"]}], "-", 
               SubscriptBox["r", "6"], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"78", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"53", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"31", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"61", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"65", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"42", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"86", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "16"]}], "-", 
               SubscriptBox["r", "17"], "-", 
               SubscriptBox["r", "18"], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  SubscriptBox["r", "5"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  SubscriptBox["r", "7"], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  SubscriptBox["r", "10"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  SubscriptBox["r", "16"], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "rE"}], "+", 
               RowBox[{"4", " ", "rG"}], "-", 
               RowBox[{"20", " ", "sB"}], "+", 
               RowBox[{"32", " ", "sE"}], "+", 
               RowBox[{"8", " ", "sqB"}], "-", 
               RowBox[{"36", " ", "\[Delta]G1"}], "-", 
               RowBox[{"78", " ", "\[Delta]G2"}], "+", 
               RowBox[{"91", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"87", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "56"}], " ", "rE"}], "+", 
               RowBox[{"52", " ", "rG"}], "+", 
               RowBox[{"328", " ", "sB"}], "-", 
               RowBox[{"176", " ", "sE"}], "-", 
               RowBox[{"25", " ", "sqB"}], "+", 
               RowBox[{"192", " ", "\[Delta]G1"}], "+", 
               RowBox[{"252", " ", "\[Delta]G2"}], "-", 
               RowBox[{"32", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"324", " ", "rE"}], "-", 
               RowBox[{"68", " ", "rG"}], "-", 
               RowBox[{"230", " ", "sB"}], "+", 
               RowBox[{"528", " ", "sE"}], "-", 
               RowBox[{"13", " ", "sqB"}], "-", 
               RowBox[{"48", " ", "\[Delta]G1"}], "+", 
               RowBox[{"108", " ", "\[Delta]G2"}], "-", 
               RowBox[{"32", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "sB"}], "-", 
               RowBox[{"30", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"8", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"24", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"26", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"43", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"18", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"26", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"49", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"92", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"114", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"76", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"41", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"205", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"167", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"234", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"129", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"69", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"76", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"104", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"205", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"271", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"142", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"112", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"58", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"70", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"65", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"57", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"111", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"89", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"58", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"112", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"75", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"87", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"9", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"40", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"17", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"16", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "14"]}], "+", 
                  SubscriptBox["r", "15"], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"9", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "rE"}], "+", 
               RowBox[{"4", " ", "rG"}], "-", 
               RowBox[{"20", " ", "sB"}], "+", 
               RowBox[{"32", " ", "sE"}], "+", 
               RowBox[{"8", " ", "sqB"}], "-", 
               RowBox[{"36", " ", "\[Delta]G1"}], "-", 
               RowBox[{"78", " ", "\[Delta]G2"}], "+", 
               RowBox[{"91", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"87", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "56"}], " ", "rE"}], "+", 
               RowBox[{"52", " ", "rG"}], "+", 
               RowBox[{"328", " ", "sB"}], "-", 
               RowBox[{"176", " ", "sE"}], "-", 
               RowBox[{"25", " ", "sqB"}], "+", 
               RowBox[{"192", " ", "\[Delta]G1"}], "+", 
               RowBox[{"252", " ", "\[Delta]G2"}], "-", 
               RowBox[{"32", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"324", " ", "rE"}], "-", 
               RowBox[{"68", " ", "rG"}], "-", 
               RowBox[{"230", " ", "sB"}], "+", 
               RowBox[{"528", " ", "sE"}], "-", 
               RowBox[{"13", " ", "sqB"}], "-", 
               RowBox[{"48", " ", "\[Delta]G1"}], "+", 
               RowBox[{"108", " ", "\[Delta]G2"}], "-", 
               RowBox[{"32", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "sB"}], "-", 
               RowBox[{"30", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"8", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"24", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"26", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"43", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"42", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"18", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"30", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"26", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"56", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"49", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"59", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"92", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"114", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"76", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"41", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"205", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"167", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"234", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"129", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"69", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"51", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"76", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"104", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"205", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"271", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"142", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"112", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"58", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"70", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"65", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"57", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"111", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"89", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"58", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"112", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"75", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"17", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"56", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"87", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"9", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"40", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"17", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"16", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "14"]}], "+", 
                  SubscriptBox["r", "15"], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"9", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"600", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "608"}], " ", "rE"}], "+", 
            RowBox[{"446", " ", "rG"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"355", " ", "sB"}], "-", 
               RowBox[{"268", " ", "sE"}], "+", 
               RowBox[{"8", " ", "sqB"}], "+", 
               RowBox[{"9", " ", "\[Delta]G1"}], "-", 
               RowBox[{"153", " ", "\[Delta]G2"}], "-", 
               RowBox[{"79", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"63", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1664", " ", "rE"}], "-", 
               RowBox[{"688", " ", "rG"}], "-", 
               RowBox[{"2972", " ", "sB"}], "+", 
               RowBox[{"3184", " ", "sE"}], "-", 
               RowBox[{"85", " ", "sqB"}], "-", 
               RowBox[{"48", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1212", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"228", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2856"}], " ", "rE"}], "+", 
               RowBox[{"542", " ", "rG"}], "+", 
               RowBox[{"2080", " ", "sB"}], "-", 
               RowBox[{"4992", " ", "sE"}], "+", 
               RowBox[{"62", " ", "sqB"}], "+", 
               RowBox[{"12", " ", "\[Delta]G1"}], "-", 
               RowBox[{"1152", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"72", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "sB"}], "+", 
                  RowBox[{"30", " ", "sE"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"380", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"552", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"352", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"126", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"182", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"214", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"209", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"225", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"165", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"162", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"352", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"47", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"173", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"182", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"41", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"69", "+", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "47"}], "+", 
                  RowBox[{"36", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"1112", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"1686", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"1096", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"369", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"455", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"553", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"414", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"384", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"866", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"960", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"864", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"138", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"1096", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"100", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"269", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"455", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"284", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"358", "+", 
                  RowBox[{"36", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"654", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"614", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"201", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"67", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"125", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"470", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"360", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"274", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"462", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"468", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"276", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"614", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"140", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"61", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"67", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"64", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"11", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"40", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"14", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  SubscriptBox["r", "15"], "-", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"11", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"600", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "608"}], " ", "rE"}], "+", 
            RowBox[{"446", " ", "rG"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"355", " ", "sB"}], "-", 
               RowBox[{"268", " ", "sE"}], "+", 
               RowBox[{"8", " ", "sqB"}], "+", 
               RowBox[{"9", " ", "\[Delta]G1"}], "-", 
               RowBox[{"153", " ", "\[Delta]G2"}], "-", 
               RowBox[{"79", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"63", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1664", " ", "rE"}], "-", 
               RowBox[{"688", " ", "rG"}], "-", 
               RowBox[{"2972", " ", "sB"}], "+", 
               RowBox[{"3184", " ", "sE"}], "-", 
               RowBox[{"85", " ", "sqB"}], "-", 
               RowBox[{"48", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1212", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"228", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2856"}], " ", "rE"}], "+", 
               RowBox[{"542", " ", "rG"}], "+", 
               RowBox[{"2080", " ", "sB"}], "-", 
               RowBox[{"4992", " ", "sE"}], "+", 
               RowBox[{"62", " ", "sqB"}], "+", 
               RowBox[{"12", " ", "\[Delta]G1"}], "-", 
               RowBox[{"1152", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "-", 
               RowBox[{"72", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "sB"}], "+", 
                  RowBox[{"30", " ", "sE"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"380", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"552", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"352", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"126", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"182", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"214", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"84", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"209", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"225", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"165", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"162", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"352", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"47", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"173", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"182", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"41", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"69", "+", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "47"}], "+", 
                  RowBox[{"36", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"1112", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"1686", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"1096", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"369", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"455", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"553", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"414", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"384", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"866", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"960", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"864", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"138", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"1096", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"100", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"269", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"455", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"284", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"358", "+", 
                  RowBox[{"36", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"654", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"614", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"201", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"67", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"125", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"470", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"360", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"274", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"462", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"468", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"276", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"614", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"140", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"61", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"67", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"64", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"11", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"40", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"15", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"14", " ", 
                   SubscriptBox["r", "13"]}], "-", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  SubscriptBox["r", "15"], "-", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"11", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "+", 
               RowBox[{"40", " ", "sB"}], "-", 
               RowBox[{"4", " ", "sE"}], "-", "sqB", "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"9", " ", "\[Delta]G2"}], "+", 
               RowBox[{"158", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"186", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"328", " ", "rE"}], "-", 
               RowBox[{"176", " ", "rG"}], "-", 
               RowBox[{"544", " ", "sB"}], "+", 
               RowBox[{"608", " ", "sE"}], "-", 
               RowBox[{"35", " ", "sqB"}], "-", 
               RowBox[{"96", " ", "\[Delta]G1"}], "+", 
               RowBox[{"264", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"456", " ", "rE"}], "-", 
               RowBox[{"92", " ", "rG"}], "-", 
               RowBox[{"340", " ", "sB"}], "+", 
               RowBox[{"792", " ", "sE"}], "-", 
               RowBox[{"17", " ", "sqB"}], "-", 
               RowBox[{"12", " ", "\[Delta]G1"}], "+", 
               RowBox[{"192", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "sB"}], "+", 
               RowBox[{"360", " ", "sE"}], "-", 
               RowBox[{"3", " ", "sqB"}], "+", 
               RowBox[{"84", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "v", "]"}], ",", 
                 RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox[
                 RowBox[{"Pair", "[", 
                  RowBox[{
                   RowBox[{"Momentum", "[", "v", "]"}], ",", 
                   RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
              ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"24", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "+", 
               SubscriptBox["r", "6"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "16"]}], "+", 
               SubscriptBox["r", "17"], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "62"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"53", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"282", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"212", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"93", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"191", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"18", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"33", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"127", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"225", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"93", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"36", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"212", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"95", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"193", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "218"}], "+", 
                    RowBox[{"42", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SubscriptBox["r", "3"]}], "+", 
                  RowBox[{"198", " ", 
                   SubscriptBox["r", "4"]}], "-", 
                  RowBox[{"67", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"39", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"65", " ", 
                   SubscriptBox["r", "7"]}], "-", 
                  RowBox[{"130", " ", 
                   SubscriptBox["r", "8"]}], "+", 
                  RowBox[{"110", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"88", " ", 
                   SubscriptBox["r", "10"]}], "-", 
                  RowBox[{"164", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  RowBox[{"146", " ", 
                   SubscriptBox["r", "12"]}], "+", 
                  RowBox[{"92", " ", 
                   SubscriptBox["r", "13"]}], "+", 
                  RowBox[{"198", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  RowBox[{"60", " ", 
                   SubscriptBox["r", "15"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"39", " ", 
                   SubscriptBox["r", "17"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SubscriptBox["r", "4"]}], "-", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "5"]}], "+", 
                    RowBox[{"11", " ", 
                    SubscriptBox["r", "6"]}], "-", 
                    RowBox[{"7", " ", 
                    SubscriptBox["r", "7"]}], "-", 
                    RowBox[{"40", " ", 
                    SubscriptBox["r", "8"]}], "+", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "9"]}], "-", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "10"]}], "-", 
                    RowBox[{"13", " ", 
                    SubscriptBox["r", "11"]}], "-", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "12"]}], "+", 
                    RowBox[{"14", " ", 
                    SubscriptBox["r", "13"]}], "+", 
                    RowBox[{"24", " ", 
                    SubscriptBox["r", "14"]}], "+", 
                    SubscriptBox["r", "15"], "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["r", "16"]}], "+", 
                    RowBox[{"11", " ", 
                    SubscriptBox["r", "17"]}], "-", 
                    RowBox[{"13", " ", 
                    SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
                  RowBox[{"58", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "rE"}], "+", 
               RowBox[{"2", " ", "rG"}], "+", 
               RowBox[{"40", " ", "sB"}], "-", 
               RowBox[{"4", " ", "sE"}], "-", "sqB", "-", 
               RowBox[{"18", " ", "\[Delta]G1"}], "-", 
               RowBox[{"9", " ", "\[Delta]G2"}], "+", 
               RowBox[{"158", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"186", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"328", " ", "rE"}], "-", 
               RowBox[{"176", " ", "rG"}], "-", 
               RowBox[{"544", " ", "sB"}], "+", 
               RowBox[{"608", " ", "sE"}], "-", 
               RowBox[{"35", " ", "sqB"}], "-", 
               RowBox[{"96", " ", "\[Delta]G1"}], "+", 
               RowBox[{"264", " ", "\[Delta]G2"}], "+", 
               RowBox[{"16", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"84", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"456", " ", "rE"}], "-", 
               RowBox[{"92", " ", "rG"}], "-", 
               RowBox[{"340", " ", "sB"}], "+", 
               RowBox[{"792", " ", "sE"}], "-", 
               RowBox[{"17", " ", "sqB"}], "-", 
               RowBox[{"12", " ", "\[Delta]G1"}], "+", 
               RowBox[{"192", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"12", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "sB"}], "+", 
               RowBox[{"360", " ", "sE"}], "-", 
               RowBox[{"3", " ", "sqB"}], "+", 
               RowBox[{"84", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "v", "]"}], ",", 
                 RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox[
                 RowBox[{"Pair", "[", 
                  RowBox[{
                   RowBox[{"Momentum", "[", "v", "]"}], ",", 
                   RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
              ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"24", " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "+", 
               SubscriptBox["r", "6"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "16"]}], "+", 
               SubscriptBox["r", "17"], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "62"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"53", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"282", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"212", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"93", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"191", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"18", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"33", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"127", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"225", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"93", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"36", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"212", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"95", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"145", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"193", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "218"}], "+", 
                    RowBox[{"42", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SubscriptBox["r", "3"]}], "+", 
                  RowBox[{"198", " ", 
                   SubscriptBox["r", "4"]}], "-", 
                  RowBox[{"67", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"39", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"65", " ", 
                   SubscriptBox["r", "7"]}], "-", 
                  RowBox[{"130", " ", 
                   SubscriptBox["r", "8"]}], "+", 
                  RowBox[{"110", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"88", " ", 
                   SubscriptBox["r", "10"]}], "-", 
                  RowBox[{"164", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  RowBox[{"146", " ", 
                   SubscriptBox["r", "12"]}], "+", 
                  RowBox[{"92", " ", 
                   SubscriptBox["r", "13"]}], "+", 
                  RowBox[{"198", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  RowBox[{"60", " ", 
                   SubscriptBox["r", "15"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"39", " ", 
                   SubscriptBox["r", "17"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SubscriptBox["r", "4"]}], "-", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "5"]}], "+", 
                    RowBox[{"11", " ", 
                    SubscriptBox["r", "6"]}], "-", 
                    RowBox[{"7", " ", 
                    SubscriptBox["r", "7"]}], "-", 
                    RowBox[{"40", " ", 
                    SubscriptBox["r", "8"]}], "+", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "9"]}], "-", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "10"]}], "-", 
                    RowBox[{"13", " ", 
                    SubscriptBox["r", "11"]}], "-", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "12"]}], "+", 
                    RowBox[{"14", " ", 
                    SubscriptBox["r", "13"]}], "+", 
                    RowBox[{"24", " ", 
                    SubscriptBox["r", "14"]}], "+", 
                    SubscriptBox["r", "15"], "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["r", "16"]}], "+", 
                    RowBox[{"11", " ", 
                    SubscriptBox["r", "17"]}], "-", 
                    RowBox[{"13", " ", 
                    SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
                  RowBox[{"58", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"30", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sB", "-", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "-", 
               SubscriptBox["r", "5"], "+", 
               SubscriptBox["r", "7"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "16"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"20", " ", "sB"}], "+", 
               RowBox[{"16", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
                  RowBox[{"6", " ", "\[Delta]G2"}], "+", 
                  RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"23", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"16", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "16"]}], "+", 
                  SubscriptBox["r", "17"]}], ")"}]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", "rE"}], "-", 
               RowBox[{"10", " ", "rG"}], "-", 
               RowBox[{"20", " ", "sB"}], "+", 
               RowBox[{"16", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"16", " ", "\[Delta]G2"}], "-", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
                  RowBox[{"6", " ", "\[Delta]G2"}], "+", 
                  RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"23", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"16", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"15", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "16"]}], "+", 
                  SubscriptBox["r", "17"]}], ")"}]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"80", " ", 
             SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "+", 
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20"}], " ", "rE"}], "+", 
                  RowBox[{"10", " ", "rG"}], "+", 
                  RowBox[{"40", " ", "sB"}], "-", 
                  RowBox[{"36", " ", "sE"}], "+", "sqB", "-", 
                  RowBox[{"16", " ", "\[Delta]G2"}], "+", 
                  RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"120", " ", "rE"}], "-", 
                  RowBox[{"20", " ", "rG"}], "-", 
                  RowBox[{"160", " ", "sB"}], "+", 
                  RowBox[{"248", " ", "sE"}], "+", 
                  RowBox[{"7", " ", "sqB"}], "+", 
                  RowBox[{"8", " ", "\[Delta]G2"}], "+", 
                  RowBox[{"40", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"28", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"120", " ", "rE"}], "-", 
                  RowBox[{"40", " ", "sB"}], "+", 
                  RowBox[{"184", " ", "sE"}], "+", 
                  RowBox[{"11", " ", "sqB"}], "-", 
                  RowBox[{"36", " ", "\[Delta]G2"}], "+", 
                  RowBox[{"40", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"44", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Pair", "[", 
                  RowBox[{
                   RowBox[{"Momentum", "[", "v", "]"}], ",", 
                   RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}]}], 
              ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"14", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "12"]}], "+", 
               SubscriptBox["r", "13"], "-", 
               RowBox[{"12", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], ")"}], 
                " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"61", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"76", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"55", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"39", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"40", " ", 
                SubscriptBox["r", "6"]}], "-", 
               RowBox[{"54", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"62", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"38", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"18", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"55", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"87", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"48", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"40", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"102", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"25", " ", 
                   SubscriptBox["r", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SubscriptBox["r", "3"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["r", "4"]}], "-", 
                  RowBox[{"23", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "8"]}], "-", 
                  RowBox[{"21", " ", 
                   SubscriptBox["r", "9"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["r", "10"]}], "-", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"14", " ", 
                   SubscriptBox["r", "13"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  RowBox[{"77", " ", 
                   SubscriptBox["r", "15"]}], "-", 
                  RowBox[{"54", " ", 
                   SubscriptBox["r", "16"]}], "-", 
                  RowBox[{"26", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"80", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1200", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "-", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"316", " ", "rE"}], "-", 
               RowBox[{"217", " ", "rG"}], "-", 
               RowBox[{"790", " ", "sB"}], "+", 
               RowBox[{"604", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"72", " ", "\[Delta]G1"}], "+", 
               RowBox[{"159", " ", "\[Delta]G2"}], "+", 
               RowBox[{"182", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"114", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2512"}], " ", "rE"}], "+", 
               RowBox[{"1004", " ", "rG"}], "+", 
               RowBox[{"4856", " ", "sB"}], "-", 
               RowBox[{"5032", " ", "sE"}], "+", 
               RowBox[{"55", " ", "sqB"}], "+", 
               RowBox[{"384", " ", "\[Delta]G1"}], "-", 
               RowBox[{"1176", " ", "\[Delta]G2"}], "-", 
               RowBox[{"64", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"444", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4848", " ", "rE"}], "-", 
               RowBox[{"736", " ", "rG"}], "-", 
               RowBox[{"2680", " ", "sB"}], "+", 
               RowBox[{"8376", " ", "sE"}], "-", 
               RowBox[{"131", " ", "sqB"}], "-", 
               RowBox[{"96", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1716", " ", "\[Delta]G2"}], "-", 
               RowBox[{"64", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"276", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "sB"}], "-", 
               RowBox[{"30", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"8", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"360", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"648", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"308", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"134", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"298", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"296", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"69", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"261", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"225", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"255", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"168", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"308", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"97", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"298", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"199", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"80", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"1656", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"2718", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"1468", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"607", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"995", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"1039", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"252", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"387", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"1443", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"1425", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"1467", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"174", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"1468", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"395", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"212", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"995", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"827", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1062"}], " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"1052", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"353", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"245", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"800", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"645", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"417", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"831", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"789", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"558", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"1052", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"325", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"217", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SubscriptBox["r", "3"]}], "-", 
                    RowBox[{"26", " ", 
                    SubscriptBox["r", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "5"]}], "-", 
                    RowBox[{"9", " ", 
                    SubscriptBox["r", "6"]}], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["r", "7"]}], "+", 
                    RowBox[{"40", " ", 
                    SubscriptBox["r", "8"]}], "-", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "9"]}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "10"]}], "+", 
                    RowBox[{"17", " ", 
                    SubscriptBox["r", "11"]}], "+", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "12"]}], "-", 
                    RowBox[{"16", " ", 
                    SubscriptBox["r", "13"]}], "-", 
                    RowBox[{"26", " ", 
                    SubscriptBox["r", "14"]}], "+", 
                    SubscriptBox["r", "15"], "-", 
                    RowBox[{"4", " ", 
                    SubscriptBox["r", "16"]}], "-", 
                    RowBox[{"9", " ", 
                    SubscriptBox["r", "17"]}], "+", 
                    RowBox[{"7", " ", 
                    SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1200", " ", 
          SuperscriptBox["mb", "2"], " ", "\[Rho]LS"}], "-", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"316", " ", "rE"}], "-", 
               RowBox[{"217", " ", "rG"}], "-", 
               RowBox[{"790", " ", "sB"}], "+", 
               RowBox[{"604", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"72", " ", "\[Delta]G1"}], "+", 
               RowBox[{"159", " ", "\[Delta]G2"}], "+", 
               RowBox[{"182", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"114", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2512"}], " ", "rE"}], "+", 
               RowBox[{"1004", " ", "rG"}], "+", 
               RowBox[{"4856", " ", "sB"}], "-", 
               RowBox[{"5032", " ", "sE"}], "+", 
               RowBox[{"55", " ", "sqB"}], "+", 
               RowBox[{"384", " ", "\[Delta]G1"}], "-", 
               RowBox[{"1176", " ", "\[Delta]G2"}], "-", 
               RowBox[{"64", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"444", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4848", " ", "rE"}], "-", 
               RowBox[{"736", " ", "rG"}], "-", 
               RowBox[{"2680", " ", "sB"}], "+", 
               RowBox[{"8376", " ", "sE"}], "-", 
               RowBox[{"131", " ", "sqB"}], "-", 
               RowBox[{"96", " ", "\[Delta]G1"}], "+", 
               RowBox[{"1716", " ", "\[Delta]G2"}], "-", 
               RowBox[{"64", " ", "\[Delta]\[Rho]D"}], "+", 
               RowBox[{"276", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "sB"}], "-", 
               RowBox[{"30", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"8", " ", "\[Delta]G2"}], "-", 
               RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "v", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], "3"]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"360", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"648", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"308", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"134", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"298", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"296", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"69", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"261", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"225", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"255", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"168", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"308", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"37", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"97", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"298", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"199", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "v", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"80", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "v", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"1656", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"2718", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"1468", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"607", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"995", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"1039", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"252", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"387", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"1443", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"1425", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"1467", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"174", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"1468", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"395", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"212", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"995", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"827", " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "v", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1062"}], " ", 
                SubscriptBox["r", "3"]}], "+", 
               RowBox[{"1052", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"353", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"245", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"800", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"645", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"417", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"831", " ", 
                SubscriptBox["r", "11"]}], "-", 
               RowBox[{"789", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"558", " ", 
                SubscriptBox["r", "13"]}], "+", 
               RowBox[{"1052", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"325", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"28", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"121", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"217", " ", 
                SubscriptBox["r", "18"]}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], 
                   " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "v", "]"}], ",", 
                    RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SubscriptBox["r", "3"]}], "-", 
                    RowBox[{"26", " ", 
                    SubscriptBox["r", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "5"]}], "-", 
                    RowBox[{"9", " ", 
                    SubscriptBox["r", "6"]}], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["r", "7"]}], "+", 
                    RowBox[{"40", " ", 
                    SubscriptBox["r", "8"]}], "-", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "9"]}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["r", "10"]}], "+", 
                    RowBox[{"17", " ", 
                    SubscriptBox["r", "11"]}], "+", 
                    RowBox[{"15", " ", 
                    SubscriptBox["r", "12"]}], "-", 
                    RowBox[{"16", " ", 
                    SubscriptBox["r", "13"]}], "-", 
                    RowBox[{"26", " ", 
                    SubscriptBox["r", "14"]}], "+", 
                    SubscriptBox["r", "15"], "-", 
                    RowBox[{"4", " ", 
                    SubscriptBox["r", "16"]}], "-", 
                    RowBox[{"9", " ", 
                    SubscriptBox["r", "17"]}], "+", 
                    RowBox[{"7", " ", 
                    SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.896861263263595*^9}, {
   3.896861350328153*^9, 3.8968613543689394`*^9}, 3.9467205516034327`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"ffd7ba5d-8bf5-462b-98c7-f4c85538b354"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 7",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 3.896861229653218*^9}, {
  3.896861264864711*^9, 
  3.896861273687311*^9}},ExpressionUUID->"2798b345-e2dc-4c09-b157-\
4df418927134"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", 
    SubscriptBox["iD", "\[Rho]"], 
    SubscriptBox["iD", "\[Sigma]"], 
    SubscriptBox["iD", "\[Lambda]"], 
    SubscriptBox["iD", "\[Delta]"], " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8968615538272743`*^9, 3.8968615623763833`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"102518c2-e8e6-40e3-b735-a9da7387bcdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim7", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"960", " ", "mb"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"240", " ", "mb", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
        FractionBox["1", 
         RowBox[{"6", " ", "mb"}]]}], "\[ImaginaryI]", " ", "MB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Eps", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Eps", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "+", 
            SubscriptBox["r", "13"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "12"], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "-", 
            SubscriptBox["r", "18"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "12"], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "-", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "MB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rE"}], "+", "rG", "-", 
               RowBox[{"4", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "5"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "15"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rE"}], "+", "rG", "-", 
               RowBox[{"4", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "2"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "5"]}], "+", 
               SubscriptBox["r", "10"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"rE", "-", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"2", " ", "\[Delta]G1"}], "-", 
               RowBox[{"3", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "10"]}], "+", 
            SubscriptBox["r", "15"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"rE", "-", 
               RowBox[{"2", " ", "rG"}], "-", 
               RowBox[{"2", " ", "\[Delta]G1"}], "-", 
               RowBox[{"3", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "+", 
            SubscriptBox["r", "15"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "28"}], " ", "rE"}], "+", "rG", "-", 
               RowBox[{"4", " ", "\[Delta]G1"}], "-", 
               RowBox[{"6", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "13"}], " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "10"]}], "+", 
               SubscriptBox["r", "15"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "rE"}], "-", "rG", "+", 
               RowBox[{"4", " ", "\[Delta]G1"}], "+", 
               RowBox[{"6", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "5"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "10"]}], "+", 
               SubscriptBox["r", "15"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "rE"}], "+", "rG", "-", 
               RowBox[{"4", " ", "\[Delta]G1"}], "-", 
               RowBox[{"6", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "10"]}], "+", 
               SubscriptBox["r", "15"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "rE"}], "+", "rG", "+", 
               RowBox[{"6", " ", "\[Delta]G1"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]D"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "5"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "10"]}], "+", 
               SubscriptBox["r", "15"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"12", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "16"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "mb", " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
           ")"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "-", 
            SubscriptBox["r", "14"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "mb", " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"sB", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
           ")"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "-", 
            SubscriptBox["r", "14"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "mb", " ", "sB"}], "+", 
         RowBox[{"3", " ", "mb", " ", "sqB"}], "-", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "-", 
            SubscriptBox["r", "14"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "mb", " ", "sB"}], "+", 
         RowBox[{"3", " ", "mb", " ", "sqB"}], "-", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "-", 
            SubscriptBox["r", "14"], "+", 
            SubscriptBox["r", "15"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"32", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "14"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"32", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"9", " ", 
             SubscriptBox["r", "14"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "-", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "sB"}], "+", 
            RowBox[{"12", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"2", " ", "\[Delta]G2"}], "+", 
            RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "-", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "+", 
            SubscriptBox["r", "16"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["r", "3"]}], "-", 
         SubscriptBox["r", "4"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "5"]}], "+", 
         SubscriptBox["r", "6"], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "13"]}], "-", 
         SubscriptBox["r", "14"], "+", 
         SubscriptBox["r", "15"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         SubscriptBox["r", "17"], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["r", "3"]}], "-", 
         SubscriptBox["r", "4"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "5"]}], "+", 
         SubscriptBox["r", "6"], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "13"]}], "-", 
         SubscriptBox["r", "14"], "+", 
         SubscriptBox["r", "15"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         SubscriptBox["r", "17"], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["r", "3"]}], "-", 
         SubscriptBox["r", "4"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "5"]}], "+", 
         SubscriptBox["r", "6"], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "13"]}], "-", 
         SubscriptBox["r", "14"], "+", 
         SubscriptBox["r", "15"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         SubscriptBox["r", "17"], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubscriptBox["r", "3"]}], "-", 
         SubscriptBox["r", "4"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "5"]}], "+", 
         SubscriptBox["r", "6"], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "13"]}], "-", 
         SubscriptBox["r", "14"], "+", 
         SubscriptBox["r", "15"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["r", "16"]}], "+", 
         SubscriptBox["r", "17"], "-", 
         RowBox[{"6", " ", 
          SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "10"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "10"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "10"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
            RowBox[{"3", " ", "\[Delta]G2"}], "+", 
            RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "5"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "10"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "10"]}], "-", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"sB", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "14"]}], "-", 
            SubscriptBox["r", "16"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{"sB", "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "14"]}], "-", 
            SubscriptBox["r", "16"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "14"]}], "-", 
            SubscriptBox["r", "16"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "+", 
            SubscriptBox["r", "10"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "14"]}], "-", 
            SubscriptBox["r", "16"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "sqB"}], "+", 
         RowBox[{"4", " ", "mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "sB"}], "-", 
            RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
            "\[Delta]\[Rho]LS"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{"sqB", "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "sB"}], "-", 
               RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
               "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "-", 
            SubscriptBox["r", "13"], "+", 
            SubscriptBox["r", "15"], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "+", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "+", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "+", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "+", 
            SubscriptBox["r", "10"], "+", 
            SubscriptBox["r", "11"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "16"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "+", 
            SubscriptBox["r", "8"], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"Momentum", "[", "v", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "9"]}], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
         RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
            RowBox[{"6", " ", "\[Delta]G2"}], "+", 
            RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "7"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "8"]}], "-", 
            SubscriptBox["r", "9"], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "+", 
            SubscriptBox["r", "14"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"]}], ")"}]}], "+", 
            RowBox[{"14", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "MB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "10"], "-", 
            SubscriptBox["r", "11"], "+", 
            SubscriptBox["r", "13"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "-", 
               RowBox[{"2", " ", "sE"}], "-", "\[Delta]G2", "-", 
               "\[Delta]\[Rho]LS"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "14"]}], "-", 
            SubscriptBox["r", "16"], "+", 
            SubscriptBox["r", "17"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mb"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "sB"}], "+", 
               RowBox[{"32", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"2", " ", "\[Delta]G2"}], "+", 
               RowBox[{"8", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "4"]}], "-", 
               SubscriptBox["r", "5"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "-", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               SubscriptBox["r", "9"], "-", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "16"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mb", " ", 
             RowBox[{"(", 
              RowBox[{"sB", "-", 
               RowBox[{"2", " ", "sE"}], "-", "\[Delta]G2", "-", 
               "\[Delta]\[Rho]LS"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"6", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "11"]}], "-", 
            SubscriptBox["r", "12"], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "13"]}], "-", 
            RowBox[{"7", " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "16"]}], "+", 
            SubscriptBox["r", "17"], "-", 
            RowBox[{"5", " ", 
             SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "sB"}], "+", "sqB", "-", 
               RowBox[{"3", " ", "\[Delta]G2"}], "+", 
               RowBox[{"2", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "2"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "3"]}], "-", 
               SubscriptBox["r", "5"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "10"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sB"}], "+", 
               RowBox[{"8", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "16"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sB"}], "+", 
               RowBox[{"8", " ", "sE"}], "-", "sqB", "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "16"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sB"}], "-", 
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"10", " ", "\[Delta]G2"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "5"]}], "-", 
               SubscriptBox["r", "6"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "9"]}], "-", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "11"]}], "+", 
               SubscriptBox["r", "12"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "16"]}], "-", 
               SubscriptBox["r", "17"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"sE", "+", "\[Delta]G2", "+", "\[Delta]\[Rho]LS"}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "1"]}], "-", 
               SubscriptBox["r", "2"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "4"]}], "+", 
               SubscriptBox["r", "5"], "-", 
               SubscriptBox["r", "6"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "12"], "-", 
               SubscriptBox["r", "13"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "14"]}], "-", 
               SubscriptBox["r", "16"], "-", 
               SubscriptBox["r", "17"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sB"}], "-", 
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"10", " ", "\[Delta]G2"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "3"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "4"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"6", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "1"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               SubscriptBox["r", "8"], "-", 
               SubscriptBox["r", "9"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["r", "16"], "+", 
                  SubscriptBox["r", "17"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "sB"}], "-", 
                  RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "3"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "10"]}], "-", 
               SubscriptBox["r", "11"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{"sqB", "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "sB"}], "-", 
                  RowBox[{"2", " ", "sE"}], "+", "\[Delta]G2", "+", 
                  "\[Delta]\[Rho]LS"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "3"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "4"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"11", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "10"]}], "-", 
               SubscriptBox["r", "11"], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "13"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "14"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"6", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "1"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "6"]}], "+", 
               SubscriptBox["r", "7"], "+", 
               SubscriptBox["r", "8"], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"6", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
           RowBox[{"DiracGamma", "[", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], "]"}]}], " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Beta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "sE"}], "+", "sqB", "-", 
               RowBox[{"6", " ", "\[Delta]G2"}], "+", 
               RowBox[{"4", " ", "\[Delta]\[Rho]LS"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "5"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "6"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "7"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "9"]}], "-", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "13"]}], "+", 
               SubscriptBox["r", "14"], "-", 
               RowBox[{"10", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"13", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"8", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"19", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"8", " ", "MB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "1"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "2"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "3"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "4"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "5"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "6"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "7"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "8"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "9"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "10"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "11"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "12"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "14"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "15"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "-", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "17"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
            RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
          SubscriptBox["r", "18"]}], "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["r", "1"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "2"]}], "+", 
               SubscriptBox["r", "3"], "+", 
               SubscriptBox["r", "4"], "-", 
               SubscriptBox["r", "8"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "12"], "+", 
               SubscriptBox["r", "14"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["r", "1"]}], "+", 
               SubscriptBox["r", "2"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "3"]}], "+", 
               SubscriptBox["r", "4"], "+", 
               SubscriptBox["r", "5"], "+", 
               SubscriptBox["r", "6"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "7"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "8"]}], "+", 
               SubscriptBox["r", "10"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "11"]}], "+", 
               SubscriptBox["r", "14"], "+", 
               SubscriptBox["r", "15"], "+", 
               SubscriptBox["r", "17"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SubscriptBox["r", "1"]}], "+", 
                  SubscriptBox["r", "2"], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "3"]}], "+", 
                  SubscriptBox["r", "4"], "-", 
                  SubscriptBox["r", "8"], "+", 
                  SubscriptBox["r", "9"], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "12"]}], "+", 
                  SubscriptBox["r", "14"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "1"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "4"]}], "-", 
                  SubscriptBox["r", "5"], "-", 
                  SubscriptBox["r", "6"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "8"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "9"]}], "-", 
                  SubscriptBox["r", "10"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "11"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "12"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  SubscriptBox["r", "15"], "-", 
                  SubscriptBox["r", "17"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"DiracGamma", "[", 
           RowBox[{"Momentum", "[", "v", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
            RowBox[{"mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
            RowBox[{"mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}]}], "+", 
            RowBox[{"8", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"24", " ", "mb", " ", "rE", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "mb", " ", "rG", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"12", " ", "mb", " ", "\[Delta]G1", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"8", " ", "mb", " ", "\[Delta]\[Rho]D", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"32", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"19", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"56", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "3"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "4"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{"28", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "5"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "6"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "6"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "7"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "8"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"32", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "8"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "9"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "9"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{"52", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "10"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "11"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "12"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "12"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "14"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "14"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{"28", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "15"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "17"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "17"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "18"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "18"]}], "-", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "18"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
             SubscriptBox["r", "18"]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mb", " ", "rE"}], "-", 
                  RowBox[{"2", " ", "mb", " ", "rG"}], "-", 
                  RowBox[{"2", " ", "mb", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"3", " ", "mb", " ", "\[Delta]\[Rho]D"}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  SubscriptBox["r", "5"], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  SubscriptBox["r", "15"]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "mb", " ", "rE"}], "-", 
                  RowBox[{"4", " ", "mb", " ", "rG"}], "-", 
                  RowBox[{"4", " ", "mb", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "1"]}], "-", 
                  RowBox[{"19", " ", 
                   SubscriptBox["r", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  SubscriptBox["r", "7"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "8"]}], "+", 
                  SubscriptBox["r", "9"], "-", 
                  RowBox[{"20", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  SubscriptBox["r", "11"], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "12"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "14"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["r", "15"]}], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  SubscriptBox["r", "18"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "mb", " ", "rE"}], "+", 
                  RowBox[{"mb", " ", "rG"}], "-", 
                  RowBox[{"4", " ", "mb", " ", "\[Delta]G1"}], "-", 
                  RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D"}], "-", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"6", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "15"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                  RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"28", " ", "mb", " ", "rE"}], "-", 
                  RowBox[{"mb", " ", "rG"}], "+", 
                  RowBox[{"4", " ", "mb", " ", "\[Delta]G1"}], "+", 
                  RowBox[{"6", " ", "mb", " ", "\[Delta]\[Rho]D"}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "1"]}], "+", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "3"]}], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "4"]}], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "5"]}], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "6"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "7"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "8"]}], "+", 
                  RowBox[{"24", " ", 
                   SubscriptBox["r", "10"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "11"]}], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "14"]}], "-", 
                  RowBox[{"4", " ", 
                   SubscriptBox["r", "15"]}], "-", 
                  RowBox[{"2", " ", 
                   SubscriptBox["r", "17"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.8968612747319593`*^9}, {
   3.896861385499158*^9, 3.896861388341282*^9}, 3.9467205778798037`*^9, 
   3.946720624319804*^9, 3.9467207278411665`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"3ace163f-7a07-4f8b-86cb-b735350a08b5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dimension 8",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.8968612258239913`*^9, 3.896861229653218*^9}, 
   3.8968612756656637`*^9},ExpressionUUID->"bb5e6c49-f77d-4cf6-a818-\
44c352cb8a14"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"<", "B"}], "|", 
   RowBox[{"b", " ", 
    SubscriptBox["iD", "\[Rho]"], 
    SubscriptBox["iD", "\[Sigma]"], 
    SubscriptBox["iD", "\[Lambda]"], 
    SubscriptBox["iD", "\[Delta]"], 
    SubscriptBox["iD", "\[Gamma]"], " ", "b"}], "|", 
   RowBox[{"B", ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.896861576600481*^9, 3.8968615790531464`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"aaf732bc-48d2-40fa-8af4-9fc46cd31872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TraceFormulaDim8", "=", 
   RowBox[{
    FractionBox["1", "120"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"GS", "[", "v", "]"}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "15"]}], " ", "\[ImaginaryI]", " ", "MB", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Gamma]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "-", 
               SubscriptBox["r", "11"], "-", 
               SubscriptBox["r", "12"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"MT", "[", 
              RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "-", 
               SubscriptBox["r", "11"], "-", 
               SubscriptBox["r", "12"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "13"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Delta]", ",", "\[Lambda]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "+", 
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "+", 
               SubscriptBox["r", "11"], "+", 
               SubscriptBox["r", "12"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "14"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Delta]", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "+", 
               SubscriptBox["r", "9"], "-", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "11"]}], "-", 
               SubscriptBox["r", "13"], "-", 
               SubscriptBox["r", "14"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "-", 
               SubscriptBox["r", "9"], "+", 
               SubscriptBox["r", "10"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "-", 
               SubscriptBox["r", "13"], "-", 
               SubscriptBox["r", "14"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "11"], "-", 
               SubscriptBox["r", "12"], "+", 
               SubscriptBox["r", "13"], "-", 
               SubscriptBox["r", "14"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Rho]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Lambda]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Delta]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "10"]}], "-", 
               SubscriptBox["r", "11"], "+", 
               SubscriptBox["r", "12"], "+", 
               SubscriptBox["r", "13"], "-", 
               SubscriptBox["r", "14"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Lambda]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Gamma]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Lambda]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["r", "8"]}], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "9"]}], "+", 
               SubscriptBox["r", "10"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["r", "11"]}], "+", 
               SubscriptBox["r", "12"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "14"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Rho]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Delta]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Delta]", "]"}]}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "15"]}], "+", 
               SubscriptBox["r", "16"], "-", 
               SubscriptBox["r", "17"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Rho]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Gamma]"}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Delta]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Rho]"}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "10"]}], "-", 
               SubscriptBox["r", "11"], "+", 
               SubscriptBox["r", "12"], "+", 
               SubscriptBox["r", "13"], "-", 
               SubscriptBox["r", "14"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "15"]}], "+", 
               SubscriptBox["r", "16"], "-", 
               SubscriptBox["r", "17"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Rho]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Gamma]"}], "]"}], " ", 
                RowBox[{"FV", "[", 
                 RowBox[{"v", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["r", "8"]}], "+", 
               SubscriptBox["r", "9"], "-", 
               SubscriptBox["r", "10"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "12"]}], "+", 
               SubscriptBox["r", "13"], "+", 
               SubscriptBox["r", "14"], "+", 
               SubscriptBox["r", "16"], "+", 
               SubscriptBox["r", "17"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Gamma]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"MT", "[", 
              RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "16"]}], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"MT", "[", 
              RowBox[{"\[Delta]", ",", "\[Sigma]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"DiracSigma", "[", 
              RowBox[{
               RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Delta]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Sigma]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                SubscriptBox["r", "8"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "9"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "10"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "11"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "12"]}], "-", 
               RowBox[{"6", " ", 
                SubscriptBox["r", "14"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "15"]}], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "17"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"FV", "[", 
              RowBox[{"v", ",", "\[Lambda]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Delta]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Rho]", "]"}]}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"DiracSigma", "[", 
                 RowBox[{
                  RowBox[{"GA", "[", "\[Gamma]", "]"}], ",", 
                  RowBox[{"GA", "[", "\[Sigma]", "]"}]}], "]"}], " ", 
                RowBox[{"MT", "[", 
                 RowBox[{"\[Delta]", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "8"], "-", 
               SubscriptBox["r", "16"], "-", 
               SubscriptBox["r", "17"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["r", "18"]}]}], ")"}]}]}], ")"}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"GS", "[", "v", "]"}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "7"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "-", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "-", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "+", 
            SubscriptBox["r", "6"], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            SubscriptBox["r", "5"], "-", 
            SubscriptBox["r", "6"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "MB", " ", 
       RowBox[{"GS", "[", "v", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "+", 
            SubscriptBox["r", "3"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "-", 
            SubscriptBox["r", "3"], "-", 
            SubscriptBox["r", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
               RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
               RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            SubscriptBox["r", "2"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "-", 
            SubscriptBox["r", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "2"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "3"]}], "+", 
            SubscriptBox["r", "4"], "+", 
            SubscriptBox["r", "5"], "+", 
            SubscriptBox["r", "6"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "7"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "4"]}], "-", 
            SubscriptBox["r", "5"], "-", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "-", 
            SubscriptBox["r", "6"], "-", 
            SubscriptBox["r", "7"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubscriptBox["r", "1"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22", " ", 
             SubscriptBox["r", "1"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "2"]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["r", "3"]}], "-", 
            RowBox[{"8", " ", 
             SubscriptBox["r", "4"]}], "+", 
            SubscriptBox["r", "5"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "6"]}], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}], ",", 
                RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}], ".", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
                RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}]}], ")"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubscriptBox["r", "1"]}], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "2"]}], "+", 
            SubscriptBox["r", "3"], "+", 
            SubscriptBox["r", "4"], "-", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "5"]}], "+", 
            SubscriptBox["r", "6"], "+", 
            SubscriptBox["r", "7"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Delta]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Rho]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Gamma]", "]"}], ",", 
             RowBox[{"LorentzIndex", "[", "\[Sigma]", "]"}]}], "]"}], ".", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"LorentzIndex", "[", "\[Lambda]", "]"}], ",", 
             RowBox[{"Momentum", "[", "v", "]"}]}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["r", "1"], "-", 
            SubscriptBox["r", "5"], "-", 
            SubscriptBox["r", "6"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["r", "7"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8968612333322296`*^9, 3.896861239767127*^9}, 
   3.896861277330121*^9, {3.896861405877641*^9, 3.896861414977003*^9}, 
   3.9467208456600285`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"ceb9570a-3c58-462b-a9ec-f086a37da81a"]
}, Closed]]
}, Open  ]]
},
WindowSize->{950.25, 522.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.1 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "13.1 for Microsoft Windows (64-bit) (August 22, 2022)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"1e6c9dbe-42a2-41be-8d37-dcb92d8564fa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 493, 12, 174, "Title",ExpressionUUID->"f4a5b1d9-6c62-49fa-ab7d-7ca7ed0b6980"],
Cell[1076, 36, 762, 15, 190, "Text",ExpressionUUID->"9e4340f5-5e9a-41a4-a30d-577e19f0b447"],
Cell[CellGroupData[{
Cell[1863, 55, 207, 4, 49, "Subsubsection",ExpressionUUID->"b5f48c0a-f235-4fbd-a193-972b3370ad89"],
Cell[2073, 61, 26533, 830, 1103, "Text",ExpressionUUID->"9df1b3ce-5743-449e-abde-6080a7bdca6d"]
}, Closed]],
Cell[CellGroupData[{
Cell[28643, 896, 205, 4, 39, "Subsubsection",ExpressionUUID->"8aad2349-e864-4c7d-86fa-6784092f214b"],
Cell[28851, 902, 330, 8, 32, "Input",ExpressionUUID->"04575871-415a-46e5-8df4-843d31c14a3f"],
Cell[29184, 912, 703, 17, 56, "Input",ExpressionUUID->"211c491d-5122-4591-b3ca-470dcc8465fd"]
}, Closed]],
Cell[CellGroupData[{
Cell[29924, 934, 205, 4, 39, "Subsubsection",ExpressionUUID->"af872d39-3163-4041-a01b-d8a07cbd06a0"],
Cell[30132, 940, 342, 8, 32, "Input",ExpressionUUID->"92823ea7-1fda-479e-87c1-63f82035f01a"],
Cell[30477, 950, 3677, 91, 241, "Input",ExpressionUUID->"939e94c6-67f9-4247-aac7-592c5c4623bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[34191, 1046, 204, 4, 39, "Subsubsection",ExpressionUUID->"02d5eb51-daaa-49ce-a742-4c937708af83"],
Cell[34398, 1052, 377, 9, 32, "Input",ExpressionUUID->"32c98a26-d101-4537-8c31-308b60aabd2c"],
Cell[34778, 1063, 89216, 2139, 3342, "Input",ExpressionUUID->"12dc97ce-2e28-41e1-8d94-8394848588f2"]
}, Closed]],
Cell[CellGroupData[{
Cell[124031, 3207, 230, 4, 39, "Subsubsection",ExpressionUUID->"b22bcb68-c691-4b99-bc29-132bf93af0dc"],
Cell[124264, 3213, 419, 10, 32, "Input",ExpressionUUID->"5194decf-16a7-4a70-b72d-8ed3f2a07b97"],
Cell[124686, 3225, 287845, 6730, 12927, "Input",ExpressionUUID->"ffd7ba5d-8bf5-462b-98c7-f4c85538b354"]
}, Closed]],
Cell[CellGroupData[{
Cell[412568, 9960, 254, 5, 39, "Subsubsection",ExpressionUUID->"2798b345-e2dc-4c09-b157-4df418927134"],
Cell[412825, 9967, 457, 11, 32, "Input",ExpressionUUID->"102518c2-e8e6-40e3-b735-a9da7387bcdd"],
Cell[413285, 9980, 333941, 7765, 16732, "Input",ExpressionUUID->"3ace163f-7a07-4f8b-86cb-b735350a08b5"]
}, Closed]],
Cell[CellGroupData[{
Cell[747263, 17750, 230, 4, 39, "Subsubsection",ExpressionUUID->"bb5e6c49-f77d-4cf6-a818-44c352cb8a14"],
Cell[747496, 17756, 492, 12, 32, "Input",ExpressionUUID->"aaf732bc-48d2-40fa-8af4-9fc46cd31872"],
Cell[747991, 17770, 57680, 1360, 2431, "Input",ExpressionUUID->"ceb9570a-3c58-462b-a9ec-f086a37da81a"]
}, Closed]]
}, Open  ]]
}
]
*)


